A $(\log n)^{1/4}$ Bound for the Koml\'os Problem

Let $A\in\mathbb{R}^{m\times n}$ have columns of Euclidean norm at most one. We prove that $\operatorname{disc}(A)\le2395\left(1+\log_+\frac n9\right)^{1/4}+2\sqrt2$. Here $\log_+t=\max\{0,\log t\}$. Building on Bansal and Jiang's affine spectral independence framework, we remove the $(\log\log n)^{7/4}$ factor from their bound. The fourth root comes from balancing the logarithmic decrease in the alive dimension against the fourth power of the row thresholds. Historical exponential sums control the covariance budget across size classes with summable thresholds. An exact threshold-sum certificate gives the coefficient $2395$, and rounding at most eight remaining fractional coordinates costs $2\sqrt2$. The finite construction also gives partial colourings from any prescribed starting point and at any prescribed depth, preserving existing signs. We formalize the partial- and full-colouring theorems in Lean, including the finite trajectory, exact threshold sum and final rounding, with Bansal--Jiang Theorem A.4 as the sole external research theorem assumption.

==> anc/AxiomCheck.lean <==
import KomlosQuarter
#print axioms KomlosQuarter.R37.partial_coloring_2395
#print axioms KomlosQuarter.R37.full_coloring_2395
#print axioms KomlosQuarter.R37.komlos_quarter_2395


==> anc/README.md <==
# Ancillary material for A (log n)^(1/4) Bound for the Komlós Problem

## Lean formalization

The directory `lean/` contains the Lean formalization, its toolchain pin,
and its dependency manifest. The endpoint declarations are in
`lean/KomlosQuarter/R37/FinalTheorem.lean`:

- `KomlosQuarter.R37.partial_coloring_2395`
- `KomlosQuarter.R37.full_coloring_2395`
- `KomlosQuarter.R37.komlos_quarter_2395`

These declarations take `BansalJiangA4`, corresponding to Theorem A.4 of
Bansal and Jiang, arXiv:2508.03961v2, as their sole external research theorem
assumption. The project proves the finite-row reduction, historical trajectory,
endpoint estimate, exact threshold sum, finite reserve, and final rounding.
Appendix C maps the formal declarations and principal modules to the paper.

The project uses Lean 4.33.1 and mathlib commit
`0df444a360eaa60ab8c11dca51a86af692955474`. With Lean's toolchain manager
installed and the `lake` command available, run from this ancillary directory:

```sh
cd lean
lake exe cache get
LEAN_NUM_THREADS=1 lake build
lake env lean ../AxiomCheck.lean
```

The cache command retrieves the dependencies' compiled artifacts. The build
checks the formalization. `AxiomCheck.lean` prints the logical dependencies of
the three endpoint declarations: `propext`, `Classical.choice`, and `Quot.sound`.
A.4 remains an explicit theorem parameter. The first build requires network
access and disk space for the pinned dependencies; compiled artifacts are not
included in this archive.

## Exact rational schedule certificate

Run with Python 3.10 or later, from this ancillary directory:

```sh
python3 finite_attainment.py --verify rational-sum-certificate.json
```

Expected output:

```
Verified infinite-sum upper bound: 683637613/1000000
```

The verifier uses Python's standard library, integer arithmetic, and
`fractions.Fraction`. It checks all 129 root pairs, the logarithm enclosures,
the first 128 prefix terms, and both geometric tail ratios. The same integers
appear in Appendix B, and the Lean project proves the same schedule bound.
This check concerns the schedule certificate; it does not select covariances
or execute the colouring trajectory.


==> anc/finite_attainment.py <==
#!/usr/bin/env python3
"""Exact rational threshold sum and finite-mesh bookkeeping for R29.

The sum calculation uses only integer and rational arithmetic. It is independent
of the preserved mpmath interval calculation. A mesh plan accepts positive
rational lower bounds for the analytic cutoffs as explicit inputs. This module
does not construct an admissible covariance or execute the SDP-guided walk.
"""
from __future__ import annotations

import argparse
from dataclasses import dataclass
from fractions import Fraction
import json
from math import isqrt
from pathlib import Path
from typing import Any, Sequence

F = Fraction
PREFIX = 128
GRID = 10**6
LOG_TERMS = 16
LOG_BOUNDS = {
    "L0": (F(125440, 2193), F("4.046557087166"), F("4.046557087167")),
    "L1": (F(2132480, 15867), F("4.900799419906"), F("4.900799419907")),
    "gap": (F(34, 15), F("0.818310323513"), F("0.818310323514")),
}
RESERVES = {2395: F(13, 50), 2852: F(9, 16)}


def exact(value: F | int | str) -> F:
    """Convert exact inputs, rejecting binary floating-point approximations."""
    if isinstance(value, bool) or not isinstance(value, (F, int, str)):
        raise TypeError("Use a Fraction, integer, or exact rational string.")
    return F(value)


def require(condition: bool, message: str) -> None:
    if not condition:
        raise ValueError(message)


def log_enclosure(value: F | int | str, terms: int = LOG_TERMS) -> tuple[F, F]:
    """Enclose log(value) by dyadic reduction and an atanh-series remainder."""
    x = exact(value)
    require(x > 0, "The logarithm argument must be positive.")
    require(isinstance(terms, int) and not isinstance(terms, bool) and terms > 0,
            "The series length must be a positive integer.")
    if x < 1:
        lo, hi = log_enclosure(1 / x, terms)
        return -hi, -lo
    exponent = 0
    while x >= 2:
        x /= 2
        exponent += 1

    def reduced(y: F) -> tuple[F, F]:
        u = (y - 1) / (y + 1)
        partial = 2 * sum((u**(2 * t + 1) / (2 * t + 1)
                           for t in range(terms)), F())
        remainder = 2 * u**(2 * terms + 1) / ((2 * terms + 1) * (1 - u*u))
        return partial, partial + remainder

    lo, hi = reduced(x)
    lo2, hi2 = reduced(F(2))
    return lo + exponent*lo2, hi + exponent*hi2


def verify_log_table() -> None:
    for name, (argument, lower, upper) in LOG_BOUNDS.items():
        lo, hi = log_enclosure(argument)
        require(lower <= lo <= hi <= upper,
                f"The rational logarithm enclosure failed for {name}.")


def strict_grid_root(value: F | int | str, degree: int, grid: int = GRID) -> int:
    """Return the least integer a such that (a/grid)**degree > value."""
    x = exact(value)
    require(x >= 0, "The radicand must be nonnegative.")
    require(isinstance(degree, int) and not isinstance(degree, bool)
            and degree in (2, 4), "The degree must be the integer 2 or 4.")
    require(isinstance(grid, int) and not isinstance(grid, bool) and grid > 0,
            "The grid must be a positive integer.")
    scaled_floor = x.numerator * grid**degree // x.denominator
    floor_root = isqrt(scaled_floor)
    if degree == 4:
        floor_root = isqrt(floor_root)
    return floor_root + 1


def radicands(k: int) -> tuple[F, F]:
    """Upper radicands for the two fixed-schedule terms at depth zero."""
    require(isinstance(k, int) and not isinstance(k, bool) and k >= 0,
            "The size-class index must be a nonnegative integer.")
    s = F(60, 7) / 2**k
    w = F(17, 140) if k == 0 else F(123, 1190) * F(15, 17)**(k-1)
    delta = F(43, 80) * w
    upper_L = LOG_BOUNDS["L0"][2] if k == 0 else \
        LOG_BOUNDS["L1"][2] + (k-1)*LOG_BOUNDS["gap"][2]
    return F(1925648, 675)*s*upper_L**2/delta, F(244, 9)*s*upper_L


def verify_sum_certificate(report: dict[str, Any]) -> F:
    """Verify a candidate using powers and comparisons, without root extraction."""
    verify_log_table()
    require(report.get("prefix_terms") == PREFIX and report.get("grid") == GRID,
            "The certificate must use the stated prefix and grid.")
    require(report.get("logarithm_terms_after_dyadic_reduction") == LOG_TERMS,
            "The logarithm series length does not match the proof.")
    expected_logs = {name: {"argument": str(arg), "lower": str(lo), "upper": str(hi)}
                     for name, (arg, lo, hi) in LOG_BOUNDS.items()}
    require(report.get("logarithm_intervals") == expected_logs,
            "The displayed logarithm intervals do not match the verified table.")
    require(report.get("simpler_sum_upper_bound") == "17091/25",
            "The simplified sum bound does not match the proof.")
    require(report.get("tail_ratio_upper_bounds") == ["7/8", "3/4"],
            "The displayed tail ratios do not match the verified bounds.")
    rows = report.get("root_upper_integers")
    require(isinstance(rows, list) and len(rows) == PREFIX + 1,
            "The certificate needs the prefix and its first tail term.")
    for k, row in enumerate(rows):
        require(isinstance(row, list) and len(row) == 2
                and all(isinstance(a, int) and not isinstance(a, bool) and a > 0
                        for a in row), "Invalid integer root data.")
        for a, x, degree in zip(row, radicands(k), (4, 2)):
            require(F(a-1, GRID)**degree <= x < F(a, GRID)**degree,
                    f"Incorrect root bound in size class {k} (degree {degree}).")

    lower_LN = LOG_BOUNDS["L1"][1] + (PREFIX-1)*LOG_BOUNDS["gap"][1]
    ratio = 1 + LOG_BOUNDS["gap"][2]/lower_LN
    require(F(17, 30)*ratio**2 < F(7, 8)**4,
            "The fourth-root tail ratio is not below 7/8.")
    require(F(1, 2)*ratio < F(3, 4)**2,
            "The square-root tail ratio is not below 3/4.")
    first_sum = sum(row[0] for row in rows[:PREFIX])
    second_sum = sum(row[1] for row in rows[:PREFIX])
    require(report.get("first_prefix_integer") == first_sum,
            "The first prefix sum does not match the listed terms.")
    require(report.get("second_prefix_integer") == second_sum,
            "The second prefix sum does not match the listed terms.")
    majorant = F(first_sum + second_sum + 8*rows[PREFIX][0]
                 + 4*rows[PREFIX][1], GRID)
    require(exact(report.get("infinite_sum_upper_bound", "-1")) == majorant,
            "The total does not include both certified tails.")
    require(majorant < F(17091, 25), "The fixed rational target is not met.")
    require(exact(report.get("raw_row_coefficient_upper_bound", "-1")) == F(7, 2)*majorant+2,
            "The raw row coefficient is incorrect.")
    require(exact(report.get("reserve_below_2395", "-1")) == 2395-(F(7, 2)*majorant+2),
            "The stated row reserve is incorrect.")
    require(report.get("usable_uniform_reserves") == {str(c): str(v) for c, v in RESERVES.items()},
            "The stated uniform reserves are incorrect.")
    return majorant


def sum_certificate() -> dict[str, Any]:
    verify_log_table()
    rows = [[strict_grid_root(a, 4), strict_grid_root(b, 2)]
            for a, b in (radicands(k) for k in range(PREFIX+1))]
    first_sum = sum(row[0] for row in rows[:PREFIX])
    second_sum = sum(row[1] for row in rows[:PREFIX])
    majorant = F(first_sum + second_sum + 8*rows[PREFIX][0]
                 + 4*rows[PREFIX][1], GRID)
    report = {
        "arithmetic": "Python integers and fractions.Fraction only",
        "logarithm_terms_after_dyadic_reduction": LOG_TERMS,
        "logarithm_intervals": {
            name: {"argument": str(arg), "lower": str(lo), "upper": str(hi)}
            for name, (arg, lo, hi) in LOG_BOUNDS.items()},
        "prefix_terms": PREFIX,
        "grid": GRID,
        "root_upper_integers": rows,
        "first_prefix_integer": first_sum,
        "second_prefix_integer": second_sum,
        "tail_ratio_upper_bounds": ["7/8", "3/4"],
        "infinite_sum_upper_bound": str(majorant),
        "simpler_sum_upper_bound": "17091/25",
        "raw_row_coefficient_upper_bound": str(F(7, 2)*majorant+2),
        "reserve_below_2395": str(2395-(F(7, 2)*majorant+2)),
        "usable_uniform_reserves": {str(c): str(v) for c, v in RESERVES.items()},
        "scope": "The unchanged threshold sum; no covariance or trajectory is supplied.",
    }
    verify_sum_certificate(report)
    return report


@dataclass(frozen=True)
class MeshPlan:
    fractional_indices: tuple[int, ...]
    fractional_count: int
    initial_fractional_norm_squared: F
    distance_to_boundary: F
    analytic_cutoff_lower_bound: F
    reserve: F
    mesh: F
    geometric_error_upper_bound: F
    active_step_upper_bound: int


def mesh_plan(initial: Sequence[F | int | str],
              analytic_cutoff_lower_bound: F | int | str,
              coefficient: int = 2395) -> MeshPlan:
    """Plan a rational mesh under a supplied positive analytic cutoff minorant.

    The input must be a lower bound for the minimum cutoff over all actual classes.
    The theorem handles q <= 8 directly, so this function treats q > 8.
    """
    b = tuple(exact(x) for x in initial)
    require(all(abs(x) <= 1 for x in b), "The initial point must lie in the cube.")
    indices = tuple(i for i, x in enumerate(b) if abs(x) < 1)
    q = len(indices)
    require(q > 8, "For at most eight fractional coordinates use the direct branch.")
    require(coefficient in RESERVES, "Use the retained coefficient 2395 or 2852.")
    cutoff = exact(analytic_cutoff_lower_bound)
    require(cutoff > 0, "Supply a positive lower bound for the minimum analytic cutoff.")
    distance = min(1-abs(b[i]) for i in indices)
    reserve = RESERVES[coefficient]
    h = min(distance/2, cutoff, reserve/(q+21))
    norm_squared = sum((b[i]**2 for i in indices), F())
    quotient = (q-norm_squared)/(h*h)
    bound = quotient.numerator//quotient.denominator
    return MeshPlan(indices, q, norm_squared, distance, cutoff, reserve, h,
                    (q+21)*h, bound)


def encode(value: Any) -> Any:
    if isinstance(value, F):
        return str(value)
    if isinstance(value, dict):
        return {str(k): encode(v) for k, v in value.items()}
    if isinstance(value, (list, tuple)):
        return [encode(v) for v in value]
    return value


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path)
    parser.add_argument("--verify", type=Path,
                        help="Verify a saved rational sum certificate using exact powers.")
    args = parser.parse_args()
    if args.verify is not None:
        report = json.loads(args.verify.read_text())
        bound = verify_sum_certificate(report)
        print("Verified infinite-sum upper bound:", bound)
        return
    report = sum_certificate()
    text = json.dumps(encode(report), indent=2) + "\n"
    if args.output is not None:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(text)
    print("Infinite-sum rational upper bound:", report["infinite_sum_upper_bound"])
    print("Uniform refined reserve:", RESERVES[2395])
    print("Uniform elementary reserve:", RESERVES[2852])
    if args.output is not None:
        print("Certificate:", args.output)


if __name__ == "__main__":
    main()


==> anc/lean/KomlosQuarter.lean <==
import KomlosQuarter.EventSemantics
import KomlosQuarter.Bands
import KomlosQuarter.BandsR12
import KomlosQuarter.R9Parameters
import KomlosQuarter.R12Parameters
import KomlosQuarter.GeometricScheduleR12
import KomlosQuarter.TerminalTargetR12
import KomlosQuarter.FiniteRowCharge
import KomlosQuarter.RowReplication
import KomlosQuarter.Peeling
import KomlosQuarter.Ledger
import KomlosQuarter.DiscreteLedger
import KomlosQuarter.SDPBudget
import KomlosQuarter.BadMassCount
import KomlosQuarter.FiniteClock
import KomlosQuarter.RegularizedStep
import KomlosQuarter.GradientBound
import KomlosQuarter.SecondOrderCancellation
import KomlosQuarter.AggregateASICancellation
import KomlosQuarter.CappedCapital
import KomlosQuarter.DeterministicSelection
import KomlosQuarter.PotentialSelection
import KomlosQuarter.EventUpdate
import KomlosQuarter.GlobalInduction
import KomlosQuarter.DeterministicPath
import KomlosQuarter.FiniteSlack
import KomlosQuarter.FourthOrderTransfer
import KomlosQuarter.ThirdOrderTransferR12
import KomlosQuarter.SpectralAtom
import KomlosQuarter.ConsolidatedR6
import KomlosQuarter.Rounding
import KomlosQuarter.CoreStateR13
import KomlosQuarter.RowHistoryR13
import KomlosQuarter.CoreGeometryR13
import KomlosQuarter.RowNormalizationR14
import KomlosQuarter.StateChargesR14
import KomlosQuarter.BirthHistoryR14
import KomlosQuarter.AliveGeometryR15
import KomlosQuarter.JointSuccessorR15
import KomlosQuarter.JointAssemblyR15
import KomlosQuarter.MatrixHistoryR16
import KomlosQuarter.HistoryProjectionR16
import KomlosQuarter.HistoricalCouplingR16
import KomlosQuarter.CapitalProjectionR17
import KomlosQuarter.PotentialBudgetR17
import KomlosQuarter.GeometricBudgetR17
import KomlosQuarter.TransferR18
import KomlosQuarter.CovarianceSuccessorR19
import KomlosQuarter.R37


==> anc/lean/KomlosQuarter/AggregateASICancellation.lean <==
import Mathlib
import KomlosQuarter.SecondOrderCancellation

/-!
# Aggregate second-order cancellation from affine spectral independence

For a fixed column-band potential, affine spectral independence controls the
quadratic form of the complete vector of current capital weights.  The capital
cap and the pointwise bound `alpha * q_a <= rho` convert its diagonal term to
the same weighted energy that appears in the negative regularization drift.
This is the cancellation used by the consolidated R6 manuscript.  It requires
neither a bound of the form `sum r_a <= K` nor an additional hard constraint on
the combined aggregate gradient.
-/

namespace KomlosQuarter

open scoped BigOperators

/-- The weighted diagonal energy appearing in the regularized drift. -/
def aggregateDiagEnergy
    {ι : Type*} [Fintype ι]
    (q X diagonal : ι → ℝ) : ℝ :=
  ∑ i, (q i * X i) * diagonal i

/-- The diagonal quadratic form produced by affine spectral independence. -/
def aggregateSquareDiag
    {ι : Type*} [Fintype ι]
    (q X diagonal : ι → ℝ) : ℝ :=
  ∑ i, (q i * X i) ^ 2 * diagonal i

/-- A single capped capital weight satisfies the termwise absorption used in
the aggregate affine-spectral estimate. -/
theorem capital_square_absorption
    {alpha q X rho cap diagonal : ℝ}
    (hq : 0 ≤ q) (hX : 0 ≤ X) (hXcap : X ≤ cap)
    (hrho : 0 ≤ rho) (hdiag : 0 ≤ diagonal)
    (halphaq : alpha * q ≤ rho) :
    alpha * (q * X) ^ 2 * diagonal ≤
      rho * cap * (q * X) * diagonal := by
  have hfactor : 0 ≤ q * X ^ 2 * diagonal := by positivity
  have hXsq : X ^ 2 ≤ cap * X := by nlinarith
  calc
    alpha * (q * X) ^ 2 * diagonal =
        (alpha * q) * (q * X ^ 2 * diagonal) := by ring
    _ ≤ rho * (q * X ^ 2 * diagonal) :=
      mul_le_mul_of_nonneg_right halphaq hfactor
    _ = (rho * q * diagonal) * X ^ 2 := by ring
    _ ≤ (rho * q * diagonal) * (cap * X) :=
      mul_le_mul_of_nonneg_left hXsq (by positivity)
    _ = rho * cap * (q * X) * diagonal := by ring

/-- Summing the termwise cap absorption controls the full diagonal quadratic
form of the capital vector. -/
theorem aggregate_capital_square_absorption
    {ι : Type*} [Fintype ι]
    (q X diagonal : ι → ℝ) {alpha rho cap : ℝ}
    (hq : ∀ i, 0 ≤ q i)
    (hX : ∀ i, 0 ≤ X i)
    (hXcap : ∀ i, X i ≤ cap)
    (hrho : 0 ≤ rho)
    (hdiag : ∀ i, 0 ≤ diagonal i)
    (halphaq : ∀ i, alpha * q i ≤ rho) :
    alpha * aggregateSquareDiag q X diagonal ≤
      rho * cap * aggregateDiagEnergy q X diagonal := by
  unfold aggregateSquareDiag aggregateDiagEnergy
  calc
    alpha * (∑ i, (q i * X i) ^ 2 * diagonal i) =
        ∑ i, alpha * ((q i * X i) ^ 2 * diagonal i) := by
      rw [Finset.mul_sum]
    _ ≤ ∑ i, rho * cap * (q i * X i) * diagonal i := by
      exact Finset.sum_le_sum fun i _ => by
        simpa [mul_assoc] using capital_square_absorption
          (hq i) (hX i) (hXcap i) hrho (hdiag i) (halphaq i)
    _ = rho * cap * (∑ i, (q i * X i) * diagonal i) := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro i _
      ring

/-- The affine-spectral quadratic form is bounded by the capped weighted
energy used in the drift estimate. -/
theorem aggregate_asi_bracket_bound
    {ι : Type*} [Fintype ι]
    (q X diagonal : ι → ℝ) {alpha rho cap qform : ℝ}
    (hq : ∀ i, 0 ≤ q i)
    (hX : ∀ i, 0 ≤ X i)
    (hXcap : ∀ i, X i ≤ cap)
    (hrho : 0 ≤ rho)
    (hdiag : ∀ i, 0 ≤ diagonal i)
    (halphaq : ∀ i, alpha * q i ≤ rho)
    (hasi : qform ≤ alpha * aggregateSquareDiag q X diagonal) :
    qform ≤ rho * cap * aggregateDiagEnergy q X diagonal := by
  exact hasi.trans
    (aggregate_capital_square_absorption q X diagonal
      hq hX hXcap hrho hdiag halphaq)

/-- After multiplication by the squared exponential scale, the affine bracket
matches the normalization in the potential parameter `K`. -/
theorem aggregate_asi_expected_square_bound
    {ι : Type*} [Fintype ι]
    (q X diagonal : ι → ℝ)
    {alpha rho cap qform lam : ℝ}
    (hq : ∀ i, 0 ≤ q i)
    (hX : ∀ i, 0 ≤ X i)
    (hXcap : ∀ i, X i ≤ cap)
    (hrho : 0 ≤ rho)
    (hdiag : ∀ i, 0 ≤ diagonal i)
    (halphaq : ∀ i, alpha * q i ≤ rho)
    (hasi : qform ≤ alpha * aggregateSquareDiag q X diagonal) :
    lam ^ 2 * qform ≤
      lam ^ 2 * rho * cap * aggregateDiagEnergy q X diagonal := by
  have hbracket := aggregate_asi_bracket_bound q X diagonal
    hq hX hXcap hrho hdiag halphaq hasi
  calc
    lam ^ 2 * qform ≤
        lam ^ 2 * (rho * cap * aggregateDiagEnergy q X diagonal) :=
      mul_le_mul_of_nonneg_left hbracket (sq_nonneg lam)
    _ = lam ^ 2 * rho * cap * aggregateDiagEnergy q X diagonal := by ring

/-- Complete second-order cancellation for the actual aggregate outer
exponential.  The assumptions are exactly the drift, affine-spectral,
capital-cap, and `K`-normalization statements used in R6. -/
theorem aggregate_asi_second_order_cancellation
    {ι : Type*} [Fintype ι]
    (q X diagonal : ι → ℝ)
    {alpha rho cap qform lam theta K expectedSecond : ℝ}
    (hK : 0 < K)
    (hq : ∀ i, 0 ≤ q i)
    (hX : ∀ i, 0 ≤ X i)
    (hXcap : ∀ i, X i ≤ cap)
    (hrho : 0 ≤ rho)
    (hdiag : ∀ i, 0 ≤ diagonal i)
    (halphaq : ∀ i, alpha * q i ≤ rho)
    (hasi : qform ≤ alpha * aggregateSquareDiag q X diagonal)
    (hSecond : expectedSecond ≤
      -2 * lam * (theta - lam / 2) * aggregateDiagEnergy q X diagonal)
    (hNormalization :
      2 * K * (theta - lam / 2) = lam * rho * cap) :
    expectedSecond / K + lam ^ 2 * qform / K ^ 2 ≤ 0 := by
  have hSquare0 := aggregate_asi_expected_square_bound q X diagonal
    hq hX hXcap hrho hdiag halphaq hasi (lam := lam)
  have hNorm := normalization_identity hNormalization
  have hSquare :
      lam ^ 2 * qform ≤
        2 * K * lam * (theta - lam / 2) *
          aggregateDiagEnergy q X diagonal := by
    calc
      lam ^ 2 * qform ≤
          lam ^ 2 * rho * cap * aggregateDiagEnergy q X diagonal := hSquare0
      _ = (lam ^ 2 * rho * cap) * aggregateDiagEnergy q X diagonal := by ring
      _ = (2 * K * lam * (theta - lam / 2)) *
          aggregateDiagEnergy q X diagonal := by rw [hNorm]
      _ = 2 * K * lam * (theta - lam / 2) *
          aggregateDiagEnergy q X diagonal := by ring
  exact second_order_cancellation hK hSecond hSquare

end KomlosQuarter


==> anc/lean/KomlosQuarter/AliveGeometryR15.lean <==
import Mathlib
import KomlosQuarter.FiniteClock
import KomlosQuarter.RowNormalizationR14

/-!
# One common alive-set update

The new alive set is computed from the new cube point. Frozen-coordinate
persistence, shrinking support, and the quadratic clock refer to that point.
-/

namespace KomlosQuarter.R15

open scoped BigOperators
open KomlosQuarter KomlosQuarter.R14

variable {ι : Type*} [Fintype ι]

noncomputable def aliveSet (h : ℝ) (x : ι → ℝ) : Finset ι := by
  classical
  exact Finset.univ.filter fun j => |x j| < 1 - h

@[simp] theorem mem_aliveSet (h : ℝ) (x : ι → ℝ) (j : ι) :
    j ∈ aliveSet h x ↔ |x j| < 1 - h := by
  classical
  simp [aliveSet]

def nextPoint (h : ℝ) (x v : ι → ℝ) : ι → ℝ := fun j => x j + h * v j

/-- Pointwise support is imposed on the old alive set. -/
def Supported (h : ℝ) (x v : ι → ℝ) : Prop :=
  ∀ j, j ∉ aliveSet h x → v j = 0

/-- Frozen values persist exactly, with no immediate rounding. -/
theorem frozen_next (h : ℝ) (x v : ι → ℝ) (hv : Supported h x v)
    (j : ι) (hj : j ∉ aliveSet h x) : nextPoint h x v j = x j := by
  simp [nextPoint, hv j hj]

/-- A frozen coordinate cannot re-enter the computed alive set. -/
theorem alive_next_subset (h : ℝ) (x v : ι → ℝ) (hv : Supported h x v) :
    aliveSet h (nextPoint h x v) ⊆ aliveSet h x := by
  intro j hj
  by_contra hnot
  have he := frozen_next h x v hv j hnot
  have hb := (mem_aliveSet h (nextPoint h x v) j).mp hj
  rw [he] at hb
  exact hnot ((mem_aliveSet h x j).mpr hb)

/-- A unit Euclidean direction supplies its coordinate cap. -/
theorem unit_coordinate_bound (v : ι → ℝ) (hu : normSq v = 1) (j : ι) :
    |v j| ≤ 1 := by
  have hsq : v j ^ 2 ≤ normSq v := by
    exact Finset.single_le_sum (fun i _ => sq_nonneg (v i)) (Finset.mem_univ j)
  rw [hu] at hsq
  apply abs_le.mpr
  constructor <;> nlinarith

/-- Support, unit norm and the old cube state imply cube preservation. -/
theorem next_mem_cube {h : ℝ} (hh : 0 ≤ h) (x v : ι → ℝ)
    (hx : ∀ j, |x j| ≤ 1) (hv : Supported h x v) (hu : normSq v = 1) :
    ∀ j, |nextPoint h x v j| ≤ 1 := by
  intro j
  by_cases hj : j ∈ aliveSet h x
  · exact coordinate_step_mem_cube hh ((mem_aliveSet h x j).mp hj).le
      (unit_coordinate_bound v hu j)
  · rw [frozen_next h x v hv j hj]
    exact hx j

/-- The clock is evaluated at the same endpoint used for terminal tests. -/
theorem next_clock (h : ℝ) (x v : ι → ℝ)
    (ho : dot x v = 0) (hu : normSq v = 1) :
    normSq (nextPoint h x v) = normSq x + h ^ 2 :=
  exact_clock_step x v h ho hu

/-- Shrinking alive sets make every fixed core's alive energy nonincreasing. -/
theorem next_alive_energy_le [DecidableEq ι]
    (h : ℝ) (x v c : ι → ℝ) (hv : Supported h x v) :
    squareMass (restrictTo (aliveSet h (nextPoint h x v)) c) ≤
      squareMass (restrictTo (aliveSet h x) c) := by
  apply Restriction.mass_le
  intro j
  by_cases hj : j ∈ aliveSet h (nextPoint h x v)
  · have hold := alive_next_subset h x v hv hj
    exact Or.inr (by simp [restrictTo, hj, hold])
  · exact Or.inl (by simp [restrictTo, hj])

end KomlosQuarter.R15


==> anc/lean/KomlosQuarter/AuditR13.lean <==
import KomlosQuarter

#print axioms KomlosQuarter.R13.CoreRecord.advance_valid
#print axioms KomlosQuarter.R13.exp_min_add
#print axioms KomlosQuarter.R13.CoreRecord.burden_advance_identity
#print axioms KomlosQuarter.R13.CoreRecord.burden_advance_le
#print axioms KomlosQuarter.R13.aggregate_burden_advance_le
#print axioms KomlosQuarter.R13.row_refinement_identity
#print axioms KomlosQuarter.R13.row_history_identity
#print axioms KomlosQuarter.R13.initialize_row_history


==> anc/lean/KomlosQuarter/AuditR15.lean <==
import KomlosQuarter.JointAssemblyR15

#print axioms KomlosQuarter.R15.mem_aliveSet
#print axioms KomlosQuarter.R15.frozen_next
#print axioms KomlosQuarter.R15.alive_next_subset
#print axioms KomlosQuarter.R15.unit_coordinate_bound
#print axioms KomlosQuarter.R15.next_mem_cube
#print axioms KomlosQuarter.R15.next_clock
#print axioms KomlosQuarter.R15.next_alive_energy_le
#print axioms KomlosQuarter.R15.terminalFlag_true
#print axioms KomlosQuarter.R15.advanceFrame_metadata
#print axioms KomlosQuarter.R15.advanceFrame_coupled
#print axioms KomlosQuarter.R15.advanceFrame_retired_iff
#print axioms KomlosQuarter.R15.advanceFrame_valid
#print axioms KomlosQuarter.R15.newborn_coupled
#print axioms KomlosQuarter.R15.joint_successor_exists
#print axioms KomlosQuarter.R15.joint_restart_geometry
#print axioms KomlosQuarter.R15.newborn_burden_zero
#print axioms KomlosQuarter.R15.restart_burden_zero
#print axioms KomlosQuarter.R15.joint_burden_bound
#print axioms KomlosQuarter.R15.terminal_row_refinement
#print axioms KomlosQuarter.R15.newborn_valid
#print axioms KomlosQuarter.R15.joint_active_successor
#print axioms KomlosQuarter.R15.joint_terminal_refinement
#print axioms KomlosQuarter.R15.family_joint_burden_bound


==> anc/lean/KomlosQuarter/AuditR16.lean <==
import KomlosQuarter.MatrixHistoryR16
import KomlosQuarter.HistoryProjectionR16
import KomlosQuarter.HistoricalCouplingR16

#print axioms KomlosQuarter.R16.Below.vacant
#print axioms KomlosQuarter.R16.insert_preserves_old
#print axioms KomlosQuarter.R16.Below.insert
#print axioms KomlosQuarter.R16.archive_valid_insert
#print axioms KomlosQuarter.R16.adopt_history
#print axioms KomlosQuarter.R16.adopt_burden
#print axioms KomlosQuarter.R16.inserted_burden
#print axioms KomlosQuarter.R16.row_step_exists
#print axioms KomlosQuarter.R16.active_records_survive
#print axioms KomlosQuarter.R16.row_step_history
#print axioms KomlosQuarter.R16.row_step_archive_retained
#print axioms KomlosQuarter.R16.frame_upper_bound
#print axioms KomlosQuarter.R16.row_step_burden_bound
#print axioms KomlosQuarter.R16.large_row_step_zero
#print axioms KomlosQuarter.R16.matrix_successor_exists
#print axioms KomlosQuarter.R16.matrix_history_preserved
#print axioms KomlosQuarter.R16.matrix_archives_retained
#print axioms KomlosQuarter.R16.matrix_burden_bound
#print axioms KomlosQuarter.R16.matrix_endpoint_geometry
#print axioms KomlosQuarter.R16.archived_frame_restriction
#print axioms KomlosQuarter.R16.history_slot_restriction
#print axioms KomlosQuarter.R16.slot_coefficients_restriction
#print axioms KomlosQuarter.R16.current_coefficients_restriction
#print axioms KomlosQuarter.R16.matrix_slot_immigration
#print axioms KomlosQuarter.R16.matrix_current_energy
#print axioms KomlosQuarter.R16.initial_row_exists
#print axioms KomlosQuarter.R16.initial_row_history
#print axioms KomlosQuarter.R16.terminal_row_immutable
#print axioms KomlosQuarter.R16.matrix_history_along_path
#print axioms KomlosQuarter.R16.completed_record_persists
#print axioms KomlosQuarter.R16.matrix_burden_along_path
#print axioms KomlosQuarter.R16.inserted_property
#print axioms KomlosQuarter.R16.adopt_property
#print axioms KomlosQuarter.R16.row_step_property
#print axioms KomlosQuarter.R16.row_step_coupled
#print axioms KomlosQuarter.R16.row_step_capital_valid


==> anc/lean/KomlosQuarter/AuditR17.lean <==
import KomlosQuarter.GeometricBudgetR17

#print axioms KomlosQuarter.R17.row_burden_eq_slot
#print axioms KomlosQuarter.R17.row_burden_eq_records
#print axioms KomlosQuarter.R17.property_at_slot
#print axioms KomlosQuarter.R17.slot_dangerous_cap
#print axioms KomlosQuarter.R17.record_capital_bound
#print axioms KomlosQuarter.R17.dangerous_slot_active
#print axioms KomlosQuarter.R17.dangerous_capital_le
#print axioms KomlosQuarter.R17.mean_le_log_of_exp_sum
#print axioms KomlosQuarter.R17.band_exp_sum_bound
#print axioms KomlosQuarter.R17.matrix_average_burden
#print axioms KomlosQuarter.R17.dangerous_half_mass
#print axioms KomlosQuarter.R17.dangerous_count_of_average
#print axioms KomlosQuarter.R17.dangerous_count_of_potential

#print axioms KomlosQuarter.R17.restriction_zero_outside
#print axioms KomlosQuarter.R17.restricted_squareMass
#print axioms KomlosQuarter.R17.supported_mass_eq_squareMass
#print axioms KomlosQuarter.R17.normalized_active_mass
#print axioms KomlosQuarter.R17.adopt_active_mass
#print axioms KomlosQuarter.R17.row_step_active_mass
#print axioms KomlosQuarter.R17.matrix_step_active_mass
#print axioms KomlosQuarter.R17.initial_row_burden_zero
#print axioms KomlosQuarter.R17.initial_matrix_potential
#print axioms KomlosQuarter.R17.dangerous_count_after_step


==> anc/lean/KomlosQuarter/AuditR19.lean <==
import KomlosQuarter.CovarianceSuccessorR19

#print axioms KomlosQuarter.R19.normSq_nonneg
#print axioms KomlosQuarter.R19.normSq_zero_coordinate
#print axioms KomlosQuarter.R19.normalizedRow_unit
#print axioms KomlosQuarter.R19.normalizedRow_outer
#print axioms KomlosQuarter.R19.gram_trace
#print axioms KomlosQuarter.R19.psd_has_gram_factor
#print axioms KomlosQuarter.R19.psd_unit_covariance_law
#print axioms KomlosQuarter.R19.exists_positive_weight_submean
#print axioms KomlosQuarter.R19.UnitCovarianceLaw.bilinear
#print axioms KomlosQuarter.R19.UnitCovarianceLaw.mean_dot
#print axioms KomlosQuarter.R19.UnitCovarianceLaw.response_zero
#print axioms KomlosQuarter.R19.UnitCovarianceLaw.annihilates
#print axioms KomlosQuarter.R19.UnitCovarianceLaw.zero_diagonal_coordinate
#print axioms KomlosQuarter.R19.UnitCovarianceLaw.alive_supported
#print axioms KomlosQuarter.R19.UnitCovarianceLaw.coordinate_bound
#print axioms KomlosQuarter.R19.UnitCovarianceLaw.submean_admissible
#print axioms KomlosQuarter.R19.UnitCovarianceLaw.mean_coreQuadraticForm
#print axioms KomlosQuarter.R19.UnitCovarianceLaw.mean_regularized_increment
#print axioms KomlosQuarter.R19.psd_matrix_successor_family


==> anc/lean/KomlosQuarter/AxiomAudit.lean <==
import KomlosQuarter

/-! Declaration-level report for the concrete state layers and arithmetic. -/

#print axioms KomlosQuarter.shellEnergy_zero
#print axioms KomlosQuarter.shellEnergy_succ
#print axioms KomlosQuarter.finite_aliveEnergy_range
#print axioms KomlosQuarter.finite_trajectory_relevant_band_range
#print axioms KomlosQuarter.r12ShellEnergy_zero
#print axioms KomlosQuarter.r12ShellEnergy_succ
#print axioms KomlosQuarter.r12ShellEnergy_pos
#print axioms KomlosQuarter.r12ShellEnergy_succ_lt
#print axioms KomlosQuarter.r12ShellEnergy_next_eq_half
#print axioms KomlosQuarter.repeatedQuadratic_eq
#print axioms KomlosQuarter.repeatedDiagonalQuadratic_eq
#print axioms KomlosQuarter.repeated_affine_bound_descends
#print axioms KomlosQuarter.repeated_row_ratio_ge_one
#print axioms KomlosQuarter.repeated_parameter_coefficient
#print axioms KomlosQuarter.repeated_parameter_charge
#print axioms KomlosQuarter.r12_tail_ratio_mem
#print axioms KomlosQuarter.r12_tail_weight_tsum
#print axioms KomlosQuarter.r12_weight_budget_exact
#print axioms KomlosQuarter.r12_delta_budget_exact
#print axioms KomlosQuarter.r12_hard_dimension_identity
#print axioms KomlosQuarter.r12_sdp_available_identity
#print axioms KomlosQuarter.r12_sdp_budget_strict
#print axioms KomlosQuarter.r12_sdp_slack_identity
#print axioms KomlosQuarter.r12_theta_identity
#print axioms KomlosQuarter.r12_alpha_q_le_rho
#print axioms KomlosQuarter.r12_fourth_root_coefficient
#print axioms KomlosQuarter.r12_square_root_coefficient
#print axioms KomlosQuarter.r12_partial_constant_transfer
#print axioms KomlosQuarter.r12_full_constant_transfer
#print axioms KomlosQuarter.r12Target_eq_eight_of_le_nine
#print axioms KomlosQuarter.r12Target_nine
#print axioms KomlosQuarter.analytic_ceiling_le_of_target_lt
#print axioms KomlosQuarter.nine_le_of_target_lt
#print axioms KomlosQuarter.tail_l1_le
#print axioms KomlosQuarter.peeled_increment_le
#print axioms KomlosQuarter.finite_discrete_ledger_bound
#print axioms KomlosQuarter.capital_square_absorption
#print axioms KomlosQuarter.aggregate_capital_square_absorption
#print axioms KomlosQuarter.aggregate_asi_bracket_bound
#print axioms KomlosQuarter.aggregate_asi_expected_square_bound
#print axioms KomlosQuarter.aggregate_asi_second_order_cancellation
#print axioms KomlosQuarter.complete_event_burden_identity
#print axioms KomlosQuarter.complete_event_burden_increment_le
#print axioms KomlosQuarter.dangerousStateAfter_capital_eq_cap
#print axioms KomlosQuarter.dangerous_after_event_capital_bound
#print axioms KomlosQuarter.finite_burden_telescope
#print axioms KomlosQuarter.finite_multiplicative_iteration
#print axioms KomlosQuarter.fourth_order_exponent_from_clock
#print axioms KomlosQuarter.dangerous_cap_invariant_iterate
#print axioms KomlosQuarter.fourth_order_taylor_le_exp
#print axioms KomlosQuarter.spectralAtom_covariance
#print axioms KomlosQuarter.supported_rounding_error_le

#print axioms KomlosQuarter.R13.CoreRecord.advance_valid
#print axioms KomlosQuarter.R13.exp_min_add
#print axioms KomlosQuarter.R13.CoreRecord.burden_advance_identity
#print axioms KomlosQuarter.R13.CoreRecord.burden_advance_le
#print axioms KomlosQuarter.R13.aggregate_burden_advance_le
#print axioms KomlosQuarter.R13.row_refinement_identity
#print axioms KomlosQuarter.R13.row_history_identity
#print axioms KomlosQuarter.R13.initialize_row_history
#print axioms KomlosQuarter.R13.tracked_value_increment
#print axioms KomlosQuarter.R13.CoreRecord.advance_geometric_value
#print axioms KomlosQuarter.R13.blocked_increment_nonpositive

#print axioms KomlosQuarter.R14.Restriction.refl
#print axioms KomlosQuarter.R14.Restriction.trans
#print axioms KomlosQuarter.R14.Restriction.square_le
#print axioms KomlosQuarter.R14.Restriction.mass_le
#print axioms KomlosQuarter.R14.kept_restriction
#print axioms KomlosQuarter.R14.restricted_restriction
#print axioms KomlosQuarter.R14.peel_split
#print axioms KomlosQuarter.R14.kept_coordinate_bound
#print axioms KomlosQuarter.R14.peeled_l1_bound
#print axioms KomlosQuarter.R14.normalization_exists
#print axioms KomlosQuarter.R14.Normalizes.residual_restriction
#print axioms KomlosQuarter.R14.Normalizes.vector_decomposition
#print axioms KomlosQuarter.R14.Normalizes.peel_range
#print axioms KomlosQuarter.R14.Normalizes.peel_order
#print axioms KomlosQuarter.R14.Normalizes.active_range
#print axioms KomlosQuarter.R14.Normalizes.output_geometry
#print axioms KomlosQuarter.R14.Normalizes.tail_bounds
#print axioms KomlosQuarter.R14.selected_column_mass
#print axioms KomlosQuarter.R14.selected_alive_energy
#print axioms KomlosQuarter.R14.birth_immigration_bound
#print axioms KomlosQuarter.R14.normalized_restriction
#print axioms KomlosQuarter.R14.restart_birth_strict
#print axioms KomlosQuarter.R14.active_affine_charge
#print axioms KomlosQuarter.R14.large_row_count
#print axioms KomlosQuarter.R14.hard_generator_budget
#print axioms KomlosQuarter.R14.BirthHistory.band_range
#print axioms KomlosQuarter.R14.BirthHistory.strict_band_order
#print axioms KomlosQuarter.R14.BirthHistory.coefficient_restrictions
#print axioms KomlosQuarter.R14.Normalizes.peel_before_active
#print axioms KomlosQuarter.R14.successive_normalization_peels_ordered

#print axioms KomlosQuarter.R15.mem_aliveSet
#print axioms KomlosQuarter.R15.frozen_next
#print axioms KomlosQuarter.R15.alive_next_subset
#print axioms KomlosQuarter.R15.unit_coordinate_bound
#print axioms KomlosQuarter.R15.next_mem_cube
#print axioms KomlosQuarter.R15.next_clock
#print axioms KomlosQuarter.R15.next_alive_energy_le
#print axioms KomlosQuarter.R15.terminalFlag_true
#print axioms KomlosQuarter.R15.advanceFrame_metadata
#print axioms KomlosQuarter.R15.advanceFrame_coupled
#print axioms KomlosQuarter.R15.advanceFrame_retired_iff
#print axioms KomlosQuarter.R15.advanceFrame_valid
#print axioms KomlosQuarter.R15.newborn_coupled
#print axioms KomlosQuarter.R15.joint_successor_exists
#print axioms KomlosQuarter.R15.joint_restart_geometry
#print axioms KomlosQuarter.R15.newborn_burden_zero
#print axioms KomlosQuarter.R15.restart_burden_zero
#print axioms KomlosQuarter.R15.joint_burden_bound
#print axioms KomlosQuarter.R15.terminal_row_refinement
#print axioms KomlosQuarter.R15.newborn_valid
#print axioms KomlosQuarter.R15.joint_active_successor
#print axioms KomlosQuarter.R15.joint_terminal_refinement
#print axioms KomlosQuarter.R15.family_joint_burden_bound

#print axioms KomlosQuarter.R16.Below.vacant
#print axioms KomlosQuarter.R16.insert_preserves_old
#print axioms KomlosQuarter.R16.Below.insert
#print axioms KomlosQuarter.R16.archive_valid_insert
#print axioms KomlosQuarter.R16.adopt_history
#print axioms KomlosQuarter.R16.adopt_burden
#print axioms KomlosQuarter.R16.inserted_burden
#print axioms KomlosQuarter.R16.row_step_exists
#print axioms KomlosQuarter.R16.active_records_survive
#print axioms KomlosQuarter.R16.row_step_history
#print axioms KomlosQuarter.R16.row_step_archive_retained
#print axioms KomlosQuarter.R16.frame_upper_bound
#print axioms KomlosQuarter.R16.row_step_burden_bound
#print axioms KomlosQuarter.R16.large_row_step_zero
#print axioms KomlosQuarter.R16.matrix_successor_exists
#print axioms KomlosQuarter.R16.matrix_history_preserved
#print axioms KomlosQuarter.R16.matrix_archives_retained
#print axioms KomlosQuarter.R16.matrix_burden_bound
#print axioms KomlosQuarter.R16.matrix_endpoint_geometry
#print axioms KomlosQuarter.R16.archived_frame_restriction
#print axioms KomlosQuarter.R16.history_slot_restriction
#print axioms KomlosQuarter.R16.slot_coefficients_restriction
#print axioms KomlosQuarter.R16.current_coefficients_restriction
#print axioms KomlosQuarter.R16.matrix_slot_immigration
#print axioms KomlosQuarter.R16.matrix_current_energy
#print axioms KomlosQuarter.R16.initial_row_exists
#print axioms KomlosQuarter.R16.initial_row_history
#print axioms KomlosQuarter.R16.terminal_row_immutable
#print axioms KomlosQuarter.R16.matrix_history_along_path
#print axioms KomlosQuarter.R16.completed_record_persists
#print axioms KomlosQuarter.R16.matrix_burden_along_path
#print axioms KomlosQuarter.R16.inserted_property
#print axioms KomlosQuarter.R16.adopt_property
#print axioms KomlosQuarter.R16.row_step_property
#print axioms KomlosQuarter.R16.row_step_coupled
#print axioms KomlosQuarter.R16.row_step_capital_valid

/-! R17 transplanted historical potential and dangerous-count interface. -/
#print axioms KomlosQuarter.R17.row_burden_eq_slot
#print axioms KomlosQuarter.R17.row_burden_eq_records
#print axioms KomlosQuarter.R17.property_at_slot
#print axioms KomlosQuarter.R17.slot_dangerous_cap
#print axioms KomlosQuarter.R17.record_capital_bound
#print axioms KomlosQuarter.R17.dangerous_slot_active
#print axioms KomlosQuarter.R17.dangerous_capital_le
#print axioms KomlosQuarter.R17.mean_le_log_of_exp_sum
#print axioms KomlosQuarter.R17.band_exp_sum_bound
#print axioms KomlosQuarter.R17.matrix_average_burden
#print axioms KomlosQuarter.R17.dangerous_half_mass
#print axioms KomlosQuarter.R17.dangerous_count_of_average
#print axioms KomlosQuarter.R17.dangerous_count_of_potential

#print axioms KomlosQuarter.R17.restriction_zero_outside
#print axioms KomlosQuarter.R17.restricted_squareMass
#print axioms KomlosQuarter.R17.supported_mass_eq_squareMass
#print axioms KomlosQuarter.R17.normalized_active_mass
#print axioms KomlosQuarter.R17.adopt_active_mass
#print axioms KomlosQuarter.R17.row_step_active_mass
#print axioms KomlosQuarter.R17.matrix_step_active_mass
#print axioms KomlosQuarter.R17.initial_row_burden_zero
#print axioms KomlosQuarter.R17.initial_matrix_potential
#print axioms KomlosQuarter.R17.dangerous_count_after_step

/-! R18 conditional covariance augmentation and frozen-motion identity. -/
#print axioms KomlosQuarter.R18.finite_positive_slack
#print axioms KomlosQuarter.R18.capped_cone_improvement
#print axioms KomlosQuarter.R18.local_saturation_of_maximal
#print axioms KomlosQuarter.R18.saturated_card_le_trace
#print axioms KomlosQuarter.R18.saturated_normalized_diagonal
#print axioms KomlosQuarter.R18.adapter_trace_coefficient
#print axioms KomlosQuarter.R18.unrounded_hard_fraction
#print axioms KomlosQuarter.R18.unrounded_trace_bound
#print axioms KomlosQuarter.R18.mesh_robust_trace_bound
#print axioms KomlosQuarter.R18.mesh_robust_exceeds_reservation
#print axioms KomlosQuarter.R18.mesh_headroom_identity
#print axioms KomlosQuarter.R18.row_refinement_with_frozen_motion
#print axioms KomlosQuarter.R18.frozen_motion_correction_zero


==> anc/lean/KomlosQuarter/BadMassCount.lean <==
import Mathlib

/-!
# From bad mass to a dangerous-core count

The stochastic estimate controls the sum of current alive masses of bad signed
cores. Every dangerous core is still active, so its normalized alive mass is
at least one half. This module formalizes the finite counting implication.
-/

namespace KomlosQuarter

open scoped BigOperators

/-- If every member of a finite family has mass at least one half, then the
family cardinality is at most twice its total mass. -/
theorem card_le_twice_mass
    {α : Type*} (D : Finset α) (mass : α → ℝ)
    (hhalf : ∀ a ∈ D, (1 / 2 : ℝ) ≤ mass a) :
    (D.card : ℝ) ≤ 2 * ∑ a ∈ D, mass a := by
  have hterm : ∀ a ∈ D, (1 : ℝ) ≤ 2 * mass a := by
    intro a ha
    nlinarith [hhalf a ha]
  calc
    (D.card : ℝ) = ∑ _a ∈ D, (1 : ℝ) := by simp
    _ ≤ ∑ a ∈ D, 2 * mass a := Finset.sum_le_sum hterm
    _ = 2 * ∑ a ∈ D, mass a := by rw [Finset.mul_sum]

/-- The exact numerical conversion used in the feasibility argument. -/
theorem dangerous_count_from_mass_budget
    {α : Type*} (D : Finset α) (mass : α → ℝ) {h : ℝ}
    (hhalf : ∀ a ∈ D, (1 / 2 : ℝ) ≤ mass a)
    (hbudget : ∑ a ∈ D, mass a ≤ h / 2048) :
    (D.card : ℝ) ≤ h / 1024 := by
  have hcard := card_le_twice_mass D mass hhalf
  linarith

end KomlosQuarter


==> anc/lean/KomlosQuarter/Bands.lean <==
import Mathlib

/-!
# Dyadic alive-energy bands

The consolidated manuscript uses `s_k = 9 * 2^{-k}`.  For a fixed finite
matrix, alive restrictions are indexed by finite coordinate subsets.  Hence
only finitely many row energies, and therefore finitely many band indices, can
occur along any trajectory.
-/

namespace KomlosQuarter

open scoped BigOperators

/-- The upper energy of band `k`: `s_k = 9 * 2^{-k}`. -/
noncomputable def shellEnergy (k : ℕ) : ℝ := 9 * (1 / 2 : ℝ) ^ k

@[simp] theorem shellEnergy_zero : shellEnergy 0 = 9 := by
  norm_num [shellEnergy]

/-- Consecutive shell energies differ by exactly a factor two. -/
theorem shellEnergy_succ (k : ℕ) : shellEnergy (k + 1) = shellEnergy k / 2 := by
  rw [shellEnergy, shellEnergy, pow_succ]
  ring

/-- Every shell energy is positive. -/
theorem shellEnergy_pos (k : ℕ) : 0 < shellEnergy k := by
  unfold shellEnergy
  positivity

/-- The shell energies strictly decrease. -/
theorem shellEnergy_succ_lt (k : ℕ) : shellEnergy (k + 1) < shellEnergy k := by
  rw [shellEnergy_succ]
  nlinarith [shellEnergy_pos k]

/-- The next shell is the half-energy terminal threshold. -/
theorem shellEnergy_next_eq_half (k : ℕ) :
    shellEnergy (k + 1) = (1 / 2 : ℝ) * shellEnergy k := by
  rw [shellEnergy_succ]
  ring

/-- Alive energy of one row on a finite coordinate set. -/
def aliveEnergy
    {ι : Type*} (a : ι → ℝ) (V : Finset ι) : ℝ :=
  ∑ j ∈ V, a j ^ 2

/-- A fixed row has only finitely many possible alive energies. -/
theorem finite_aliveEnergy_range
    {ι : Type*} [Fintype ι] (a : ι → ℝ) :
    Set.Finite (Set.range fun V : Finset ι => aliveEnergy a V) := by
  classical
  exact Set.finite_range _

/-- A finite row family has only finitely many row/alive-set energy values. -/
theorem finite_matrix_aliveEnergy_range
    {ι rows : Type*} [Fintype ι] [Fintype rows]
    (a : rows → ι → ℝ) :
    Set.Finite
      (Set.range fun p : rows × Finset ι => aliveEnergy (a p.1) p.2) := by
  classical
  exact Set.finite_range _

/-- Applying an arbitrary band-index map to the possible alive energies still
produces a finite set of relevant bands. -/
theorem finite_relevant_band_range
    {ι rows : Type*} [Fintype ι] [Fintype rows]
    (a : rows → ι → ℝ) (bandIndex : ℝ → ℕ) :
    Set.Finite
      (Set.range fun p : rows × Finset ι =>
        bandIndex (aliveEnergy (a p.1) p.2)) := by
  classical
  exact Set.finite_range _

/-- Along any trajectory, every encountered band lies in the finite
matrix-wide range.  This statement is independent of the step size. -/
theorem finite_trajectory_relevant_band_range
    {ι rows : Type*} [Fintype ι] [Fintype rows]
    (a : rows → ι → ℝ) (bandIndex : ℝ → ℕ)
    (row : ℕ → rows) (alive : ℕ → Finset ι) :
    Set.Finite
      (Set.range fun t : ℕ =>
        bandIndex (aliveEnergy (a (row t)) (alive t))) := by
  classical
  apply (finite_relevant_band_range a bandIndex).subset
  intro k hk
  rcases hk with ⟨t, rfl⟩
  exact ⟨(row t, alive t), rfl⟩

end KomlosQuarter


==> anc/lean/KomlosQuarter/BandsR12.lean <==
import Mathlib

/-!
# R12 dyadic alive-energy bands

R12 lowers the top energy from `9` to `60/7`. This module records the exact
new shell scale without modifying the frozen R10 band module.
-/

namespace KomlosQuarter

/-- The R12 upper energy of band `k`: `(60/7) 2^{-k}`. -/
noncomputable def r12ShellEnergy (k : ℕ) : ℝ :=
  (60 / 7 : ℝ) * (1 / 2 : ℝ) ^ k

@[simp] theorem r12ShellEnergy_zero : r12ShellEnergy 0 = 60 / 7 := by
  norm_num [r12ShellEnergy]

/-- Consecutive R12 shell energies differ by exactly a factor two. -/
theorem r12ShellEnergy_succ (k : ℕ) :
    r12ShellEnergy (k + 1) = r12ShellEnergy k / 2 := by
  rw [r12ShellEnergy, r12ShellEnergy, pow_succ]
  ring

/-- Every R12 shell energy is positive. -/
theorem r12ShellEnergy_pos (k : ℕ) : 0 < r12ShellEnergy k := by
  unfold r12ShellEnergy
  positivity

/-- The R12 shell energies strictly decrease. -/
theorem r12ShellEnergy_succ_lt (k : ℕ) :
    r12ShellEnergy (k + 1) < r12ShellEnergy k := by
  rw [r12ShellEnergy_succ]
  nlinarith [r12ShellEnergy_pos k]

/-- The terminal half-energy boundary is the next R12 shell. -/
theorem r12ShellEnergy_next_eq_half (k : ℕ) :
    r12ShellEnergy (k + 1) = (1 / 2 : ℝ) * r12ShellEnergy k := by
  rw [r12ShellEnergy_succ]
  ring

end KomlosQuarter


==> anc/lean/KomlosQuarter/BirthHistoryR14.lean <==
import Mathlib
import KomlosQuarter.RowNormalizationR14

/-!
# Repeated row normalization across terminal events

A history is a finite prefix of actual normalization outputs. Each restart
restricts the preceding core to a new alive set and starts at the successor
band. The terminal energy inequality is explicit; the last core may still be active. These constructors do not
choose the walk's directions or prove that its potential bounds hold.
-/

namespace KomlosQuarter.R14

open KomlosQuarter

variable {ι : Type*} [Fintype ι] [DecidableEq ι]


omit [DecidableEq ι] in
/-- Every peel in a normalization lies no later than its active exit band. -/
theorem Normalizes.peel_before_active {s B : ℕ → ℝ} {stop k : ℕ}
    {v : ι → ℝ} {out : NormalForm ι} (h : Normalizes s B stop k v out) :
    ∀ b, out.band = some b → ∀ p ∈ out.peels, p.1 ≤ b := by
  induction h with
  | done => intro b hb; cases hb
  | skip _ _ _ ih => exact ih
  | active hk hlarge hlive =>
      intro b hb p hp
      simp only [Option.some.injEq] at hb
      simp only [List.mem_singleton] at hp
      subst p
      omega
  | lower hk hlarge hsmall next ih =>
      intro b hb p hp
      rcases List.mem_cons.mp hp with hp | hp
      · subst p
        have hr := next.active_range b hb
        omega
      · exact ih b hb p hp

omit [DecidableEq ι] in
/-- Restarting beyond an active exit separates all peel labels of the two
normalizations. This supplies the across-lifetime tail ordering. -/
theorem successive_normalization_peels_ordered
    {s B : ℕ → ℝ} {stop k b : ℕ} {v w : ι → ℝ}
    {old next : NormalForm ι}
    (hOld : Normalizes s B stop k v old) (hband : old.band = some b)
    (hNext : Normalizes s B stop (b + 1) w next) :
    ∀ p ∈ old.peels, ∀ q ∈ next.peels, p.1 < q.1 := by
  intro p hp q hq
  have hl := hOld.peel_before_active b hband p hp
  have hr := hNext.peel_range q hq
  omega

inductive BirthHistory (s B : ℕ → ℝ) (stop : ℕ) :
    ℕ → (ι → ℝ) → List (ℕ × (ι → ℝ)) → Prop
  | nil (k : ℕ) (v : ι → ℝ) : BirthHistory s B stop k v []
  | last {k b : ℕ} {v : ι → ℝ} {out : NormalForm ι}
      (normalize : Normalizes s B stop k v out)
      (active : out.band = some b) :
      BirthHistory s B stop k v [(b, out.residual)]
  | cons {k b : ℕ} {v : ι → ℝ} {out : NormalForm ι}
      {alive : Finset ι} {rest : List (ℕ × (ι → ℝ))}
      (normalize : Normalizes s B stop k v out)
      (active : out.band = some b)
      (terminal : squareMass (restrictTo alive out.residual) ≤ s (b + 1))
      (next : BirthHistory s B stop (b + 1) (restrictTo alive out.residual) rest) :
      BirthHistory s B stop k v ((b, out.residual) :: rest)

/-- Every birth in a finite history lies in the available band range. -/
theorem BirthHistory.band_range {s B : ℕ → ℝ} {stop k : ℕ}
    {v : ι → ℝ} {births : List (ℕ × (ι → ℝ))}
    (h : BirthHistory s B stop k v births) :
    ∀ p ∈ births, k ≤ p.1 ∧ p.1 < stop := by
  induction h with
  | nil => simp
  | last normalize active =>
      intro p hp
      simp only [List.mem_singleton] at hp
      subst p
      exact normalize.active_range _ active
  | cons normalize active terminal next ih =>
      intro p hp
      have hb := normalize.active_range _ active
      rcases List.mem_cons.mp hp with hp | hp
      · subst p; exact hb
      · obtain ⟨hl, hu⟩ := ih p hp
        exact ⟨by omega, hu⟩

/-- Strict band order is derived from the normalizer's exit and the restart
rule. In particular, no band can occur twice in one row's birth history. -/
theorem BirthHistory.strict_band_order {s B : ℕ → ℝ} {stop k : ℕ}
    {v : ι → ℝ} {births : List (ℕ × (ι → ℝ))}
    (h : BirthHistory s B stop k v births) :
    births.Pairwise (fun p q => p.1 < q.1) := by
  induction h with
  | nil => simp
  | last => simp
  | cons normalize active terminal next ih =>
      apply List.pairwise_cons.mpr
      refine ⟨?_, ih⟩
      intro p hp
      have hr := next.band_range p hp
      omega

/-- All historical coefficient vectors remain restrictions of the initial
row, even though consecutive surviving cores can overlap. -/
theorem BirthHistory.coefficient_restrictions {s B : ℕ → ℝ} {stop k : ℕ}
    {v : ι → ℝ} {births : List (ℕ × (ι → ℝ))}
    (h : BirthHistory s B stop k v births) :
    ∀ p ∈ births, Restriction p.2 v := by
  induction h with
  | nil => simp
  | last normalize active =>
      intro p hp
      simp only [List.mem_singleton] at hp
      subst p
      exact normalize.residual_restriction
  | cons normalize active terminal next ih =>
      intro p hp
      rcases List.mem_cons.mp hp with hp | hp
      · subst p; exact normalize.residual_restriction
      · exact (ih p hp).trans
          ((restricted_restriction _ _).trans normalize.residual_restriction)

end KomlosQuarter.R14


==> anc/lean/KomlosQuarter/CapitalProjectionR17.lean <==
import Mathlib
import KomlosQuarter.HistoryProjectionR16
import KomlosQuarter.HistoricalCouplingR16

/-!
# Capital accounting on the permanent historical slots

The supplied parallel R15 development suggested this interface. These
statements use the R16 archive, including immutable retirement endpoints.
The current dangerous family is read from that archive's actual slot lookup.
-/
namespace KomlosQuarter.R17

open scoped BigOperators
open KomlosQuarter KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15 KomlosQuarter.R16

variable {ι : Type*}

noncomputable def slotRecord (r : RowState ι) (k : ℕ) (e : Bool) : CoreRecord :=
  match historySlot r k with
  | none => ⟨.unborn, 0, 0⟩
  | some c => c.records e

/-- There is exactly one capital contribution per historical row-band slot. -/
theorem row_burden_eq_slot {a : ι → ℝ} {stop : ℕ} {r : RowState ι}
    (hr : HistoryValid a stop r) (s : ℕ → ℝ) (j : ι) (k : ℕ) :
    rowBurden s j k r =
      match historySlot r k with | none => 0 | some c => frameBurden s j k c := by
  rcases r with ⟨ar, mode⟩
  cases mode with
  | large =>
      cases hk : ar k <;>
        simp [rowBurden, modeBurden, historySlot, archivedFrame, archiveBurden, hk]
  | terminal residual anchor =>
      cases hk : ar k <;>
        simp [rowBurden, modeBurden, historySlot, archivedFrame, archiveBurden, hk]
  | active c =>
      by_cases hb : c.band = k
      · have hz : ar k = none := by simpa [hb] using hr.2.2.1.vacant
        simp [rowBurden, modeBurden, historySlot, hb, archiveBurden, hz]
      · cases hk : ar k <;>
          simp [rowBurden, modeBurden, historySlot, hb, archiveBurden,
            archivedFrame, hk, frameBurden]

/-- An absent slot has zero mass; a present slot contributes its two records. -/
theorem row_burden_eq_records {a : ι → ℝ} {stop : ℕ} {r : RowState ι}
    (hr : HistoryValid a stop r) (s : ℕ → ℝ) (j : ι) (k : ℕ) :
    rowBurden s j k r =
      ∑ e : Bool, (slotRecord r k e).burden (slotCoefficients r k j ^ 2 / s k) := by
  rw [row_burden_eq_slot hr]
  cases hc : historySlot r k with
  | none => simp [hc, slotRecord, CoreRecord.burden]
  | some c =>
      have hb := (history_slot_restriction hr k c hc).1
      simp [hc, slotRecord, slotCoefficients, frameBurden, hb]

/-- Endpoint-independent frame properties pass to the concrete slot lookup. -/
theorem property_at_slot {P : CoreFrame ι → Prop} {x : ι → ℝ} {r : RowState ι}
    (hp : RowProperty (fun _ c => P c) x r) {k : ℕ} {c : CoreFrame ι}
    (hc : historySlot r k = some c) : P c := by
  have har : ∀ ar, ArchiveProperty (fun _ c => P c) ar →
      archivedFrame ar k = some c → P c := by
    intro ar ha hh
    cases hd : ar k with
    | none => simp [archivedFrame, hd] at hh
    | some d =>
        have he : d.frame = c := by simpa [archivedFrame, hd] using hh
        rw [← he]
        exact ha k d hd
  rcases r with ⟨ar, mode⟩
  cases mode with
  | large => exact har ar hp.1 hc
  | terminal residual anchor => exact har ar hp.1 hc
  | active old =>
      by_cases hb : old.band = k
      · have he : old = c := by simpa [historySlot, hb] using hc
        rw [← he]
        exact hp.2
      · exact har ar hp.1 (by simpa [historySlot, hb] using hc)

/-- Exact dangerous cap is inherited from the retained signed-record invariant. -/
theorem slot_dangerous_cap {a x : ι → ℝ} {stop : ℕ} {r : RowState ι}
    {B lam omega : ℕ → ℝ} (hr : HistoryValid a stop r)
    (hv : RowProperty (fun _ c => ∀ e,
      (c.records e).Valid (B c.band) (lam c.band) (omega c.band)) x r)
    {k : ℕ} {e : Bool} (hd : (slotRecord r k e).phase = .dangerous) :
    (slotRecord r k e).logCapital = lam k * B k := by
  cases hc : historySlot r k with
  | none => simp [slotRecord, hc] at hd
  | some c =>
      have hb := (history_slot_restriction hr k c hc).1
      have hvalid := property_at_slot hv hc e
      have hphase : (c.records e).phase = .dangerous := by
        simpa [slotRecord, hc] using hd
      have he : (c.records e).logCapital = lam c.band * B c.band := by
        simpa [CoreRecord.Valid, hphase] using hvalid.2.2
      simpa [slotRecord, hc, hb] using he

/-- Adding the immigration mass makes every retained contribution nonnegative. -/
theorem record_capital_bound (rec : CoreRecord) {q L : ℝ} (hq : 0 ≤ q)
    (hcap : rec.phase = .dangerous → rec.logCapital = L) :
    (if rec.phase = .dangerous then q * Real.exp L else 0) ≤ rec.burden q + q := by
  classical
  by_cases hd : rec.phase = .dangerous
  · have hu : rec.phase ≠ .unborn := by rw [hd]; decide
    rw [if_pos hd, CoreRecord.burden, if_neg hu, hcap hd]
    linarith
  · rw [if_neg hd]
    by_cases hu : rec.phase = .unborn
    · simpa [CoreRecord.burden, hu] using hq
    · have he : 0 ≤ q * Real.exp rec.logCapital :=
        mul_nonneg hq (Real.exp_pos _).le
      simp only [CoreRecord.burden, hu, ↓reduceIte]
      nlinarith

/-- Archived records are retired, so a dangerous slot must be current. -/
theorem dangerous_slot_active {a : ι → ℝ} {stop : ℕ} {r : RowState ι}
    (hr : HistoryValid a stop r) {k : ℕ} {e : Bool}
    (hd : (slotRecord r k e).phase = .dangerous) :
    ∃ c, r.mode = .active c ∧ c.band = k ∧ slotCoefficients r k = c.coeff := by
  obtain ⟨f, hf, hdanger⟩ : ∃ f, historySlot r k = some f ∧
      (f.records e).phase = .dangerous := by
    cases hc : historySlot r k with
    | none => simp [slotRecord, hc] at hd
    | some f => exact ⟨f, rfl, by simpa [slotRecord, hc] using hd⟩
  have harchive : ∀ ar, ArchiveValid a stop ar →
      archivedFrame ar k = some f → False := by
    intro ar ha hh
    cases hx : ar k with
    | none => simp [archivedFrame, hx] at hh
    | some d =>
        have heq : d.frame = f := by simpa [archivedFrame, hx] using hh
        have hret := (ha k d hx).2.2.2 e
        rw [heq, hdanger] at hret
        cases hret
  rcases r with ⟨ar, mode⟩
  cases mode with
  | large => exact False.elim (harchive ar hr.1 hf)
  | terminal residual anchor => exact False.elim (harchive ar hr.1 hf)
  | active c =>
      by_cases hb : c.band = k
      · exact ⟨c, rfl, hb, by simp [slotCoefficients, historySlot, hb]⟩
      · exact False.elim (harchive ar hr.1 (by simpa [historySlot, hb] using hf))

section Matrix
variable {ρ : Type*} [Fintype ρ]

noncomputable def matrixBurden (s : ℕ → ℝ) (st : MatrixState ρ ι)
    (j : ι) (k : ℕ) : ℝ := ∑ i, rowBurden s j k (st.rows i)

noncomputable def dangerSet (st : MatrixState ρ ι) (k : ℕ) : Finset (ρ × Bool) := by
  classical
  exact Finset.univ.filter fun a => (slotRecord (st.rows a.1) k a.2).phase = .dangerous

/-- The actual historical burden and actual immigration dominate dangerous
capital. Retired records remain on the right side. -/
theorem dangerous_capital_le (A : ρ → ι → ℝ) (st : MatrixState ρ ι)
    (s B lam omega : ℕ → ℝ) (stop : ℕ)
    (hh : ∀ i, HistoryValid (A i) stop (st.rows i))
    (hv : ∀ i, RowProperty (fun _ c => ∀ e,
      (c.records e).Valid (B c.band) (lam c.band) (omega c.band)) st.point (st.rows i))
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1) (j : ι) (k : ℕ) (hs : 0 < s k) :
    Real.exp (lam k * B k) *
      (∑ a ∈ dangerSet st k, slotCoefficients (st.rows a.1) k j ^ 2 / s k) ≤
        matrixBurden s st j k + 2 / s k := by
  classical
  have hp : ∀ i e,
      (if (slotRecord (st.rows i) k e).phase = .dangerous then
        (slotCoefficients (st.rows i) k j ^ 2 / s k) * Real.exp (lam k * B k) else 0) ≤
      (slotRecord (st.rows i) k e).burden (slotCoefficients (st.rows i) k j ^ 2 / s k) +
        slotCoefficients (st.rows i) k j ^ 2 / s k := by
    intro i e
    exact record_capital_bound _ (div_nonneg (sq_nonneg _) hs.le)
      (fun hd => slot_dangerous_cap (hh i) (hv i) hd)
  have hsum := Finset.sum_le_sum (fun i (_ : i ∈ (Finset.univ : Finset ρ)) =>
    Finset.sum_le_sum (fun e (_ : e ∈ (Finset.univ : Finset Bool)) => hp i e))
  have hid : Real.exp (lam k * B k) *
      (∑ a ∈ dangerSet st k, slotCoefficients (st.rows a.1) k j ^ 2 / s k) =
      ∑ i, ∑ e : Bool, if (slotRecord (st.rows i) k e).phase = .dangerous then
        (slotCoefficients (st.rows i) k j ^ 2 / s k) * Real.exp (lam k * B k) else 0 := by
    rw [dangerSet, Finset.sum_filter, Finset.mul_sum, Fintype.sum_prod_type]
    apply Finset.sum_congr rfl
    intro i _
    apply Finset.sum_congr rfl
    intro e _
    split_ifs <;> ring
  rw [← hid] at hsum
  have hrhs : (∑ i, ∑ e : Bool,
      ((slotRecord (st.rows i) k e).burden (slotCoefficients (st.rows i) k j ^ 2 / s k) +
        slotCoefficients (st.rows i) k j ^ 2 / s k)) =
      matrixBurden s st j k + ∑ i, 2 * (slotCoefficients (st.rows i) k j ^ 2 / s k) := by
    unfold matrixBurden
    rw [← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl
    intro i _
    rw [Finset.sum_add_distrib, ← row_burden_eq_records (hh i)]
    simp
  rw [hrhs] at hsum
  exact hsum.trans (add_le_add le_rfl (matrix_slot_immigration A st stop hh hcol hs j k))

end Matrix
end KomlosQuarter.R17


==> anc/lean/KomlosQuarter/CappedCapital.lean <==
import Mathlib

/-!
# Capped capital and immigration bookkeeping

The discrete potential caps each core capital, retains capital after stopping,
and subtracts the cumulative birth mass.  These elementary facts prevent
positive jumps at births and terminal times and dominate the actual increment
by the uncapped exponential increment.
-/

namespace KomlosQuarter

open scoped BigOperators

/-- One capped multiplicative capital update. -/
def cappedUpdate (cap X growth : ℝ) : ℝ := min cap (X * growth)

/-- Capping can only decrease the increment relative to the uncapped update. -/
theorem capped_increment_le_uncapped
    (cap X growth : ℝ) :
    cappedUpdate cap X growth - X ≤ X * (growth - 1) := by
  unfold cappedUpdate
  have hmin : min cap (X * growth) ≤ X * growth := min_le_right _ _
  nlinarith

/-- Birth adds the same mass to capital and immigration, so the
immigration-subtracted burden does not jump. -/
theorem birth_cancellation (Φ I q : ℝ) :
    (Φ + q) - (I + q) = Φ - I := by ring

/-- Retaining stopped capital and leaving immigration unchanged prevents a
terminal-time jump. -/
theorem retention_cancellation
    {Φ I Φ' I' : ℝ} (hΦ : Φ' = Φ) (hI : I' = I) :
    Φ' - I' = Φ - I := by simp [hΦ, hI]

/-- Summing capped increments preserves their pointwise domination by the
uncapped increments. -/
theorem sum_capped_increment_le
    {α : Type*} (A : Finset α)
    (cap X growth : α → ℝ) :
    ∑ a ∈ A, (cappedUpdate (cap a) (X a) (growth a) - X a) ≤
      ∑ a ∈ A, X a * (growth a - 1) := by
  exact Finset.sum_le_sum fun a _ =>
    capped_increment_le_uncapped (cap a) (X a) (growth a)

/-- If every dangerous core retains cap capital, then cap times its mass is
contained in the total capital over the full active-or-stopped family. -/
theorem dangerous_cap_mass_le_total
    {α : Type*} (A D : Finset α) (q X : α → ℝ) {cap : ℝ}
    (hDA : D ⊆ A)
    (hq : ∀ a ∈ A, 0 ≤ q a)
    (hX : ∀ a ∈ A, 0 ≤ X a)
    (hcap : ∀ a ∈ D, X a = cap) :
    cap * ∑ a ∈ D, q a ≤ ∑ a ∈ A, q a * X a := by
  calc
    cap * ∑ a ∈ D, q a = ∑ a ∈ D, cap * q a := by
      rw [Finset.mul_sum]
    _ = ∑ a ∈ D, q a * X a := by
      apply Finset.sum_congr rfl
      intro a ha
      rw [hcap a ha]
      ring
    _ ≤ ∑ a ∈ A, q a * X a := by
      exact Finset.sum_le_sum_of_subset_of_nonneg hDA (by
        intro a haA _
        exact mul_nonneg (hq a haA) (hX a haA))

/-- The manuscript inequality `cap * dangerousMass ≤ I + G` follows once the
total capital is written as `I + G`. -/
theorem dangerous_mass_le_immigration_add_burden
    {cap dangerousMass Φ I G : ℝ}
    (hmass : cap * dangerousMass ≤ Φ)
    (hdef : G = Φ - I) :
    cap * dangerousMass ≤ I + G := by
  rw [hdef]
  linarith

end KomlosQuarter


==> anc/lean/KomlosQuarter/ConsolidatedR6.lean <==
import Mathlib

/-!
# Consolidated R6 arithmetic

This module records the exact numerical margins and constant transfers used by
the consolidated deterministic finite-step proof.  It deliberately excludes
the imported affine spectral-independence SDP theorem and the still-unassembled
full event-update induction.
-/

namespace KomlosQuarter

/-- The consolidated SDP parameters use all but `2791/85524480` of the
available feasibility budget. -/
theorem r6_sdp_budget_identity :
    (3 / 10 : ℝ) + 1 / 65536 + 6 / 29 + 2791 / 85524480 = 73 / 144 := by
  norm_num

/-- Strict feasibility of the consolidated SDP budget. -/
theorem r6_sdp_budget_strict :
    (3 / 10 : ℝ) + 1 / 65536 + 6 / 29 < 73 / 144 := by
  norm_num

/-- The large-row, current-state, and dangerous-gradient charges fit below
the hard-space fraction `71/144` whenever more than nine coordinates are
alive. -/
theorem r6_hard_dimension_bound
    {H : ℝ} (hH : 9 < H) :
    H / 9 + 1 + 13 * H / 48 < 71 * H / 144 := by
  linarith

/-- Exact coefficient in the first threshold term of the R6 schedule. -/
theorem r6_schedule_coefficient :
    (128 / 3 : ℝ) * (10 / 3) * (58 / 3) = 74240 / 27 := by
  norm_num

/-- The schedule bound `(4860/7) z`, the `7/2` ledger coefficient, and the
terminal remainder two imply the displayed partial-colouring coefficient. -/
theorem r6_partial_constant_transfer
    {scheduleSum rowBound z : ℝ}
    (hz : 1 ≤ z)
    (hschedule : scheduleSum ≤ (4860 / 7 : ℝ) * z)
    (hledger : rowBound ≤ (7 / 2 : ℝ) * scheduleSum + 2) :
    rowBound ≤ 2432 * z := by
  nlinarith

/-- Rounding at most nine remaining coordinates to nearest signs transfers
the partial bound to the displayed full-colouring coefficient. -/
theorem r6_full_constant_transfer
    {partialBound z : ℝ}
    (hz : 1 ≤ z)
    (hpartial : partialBound ≤ 2432 * z) :
    partialBound + 9 ≤ 2441 * z := by
  nlinarith

/-- Combined numerical transfer from the certified schedule to the final
full-colouring coefficient. -/
theorem r6_complete_constant_transfer
    {scheduleSum partialBound z : ℝ}
    (hz : 1 ≤ z)
    (hschedule : scheduleSum ≤ (4860 / 7 : ℝ) * z)
    (hledger : partialBound ≤ (7 / 2 : ℝ) * scheduleSum + 2) :
    partialBound + 9 ≤ 2441 * z := by
  exact r6_full_constant_transfer hz
    (r6_partial_constant_transfer hz hschedule hledger)

end KomlosQuarter


==> anc/lean/KomlosQuarter/CoreGeometryR13.lean <==
import Mathlib
import KomlosQuarter.CoreStateR13
import KomlosQuarter.RegularizedStep

/-!
# Coupling the stored value to the birth-relative quadratic formula

The increment fed to the concrete record is the exact geometric increment.
Retired records retain their terminal value; geometric coupling here concerns
old active records and the endpoint at which they may retire.
-/

namespace KomlosQuarter.R13

open KomlosQuarter

variable {ι : Type*} [Fintype ι]

/-- Stored regularized values advance to their actual geometric values. -/
theorem tracked_value_increment
    (sign beta h : ℝ) (c x birth v : ι → ℝ) (z : ℝ)
    (hz : z = regularizedDiscrepancy sign beta c x -
      regularizedDiscrepancy sign beta c birth) :
    z + (h * dot (movingGradient sign beta c x) v -
      beta * h ^ 2 * coreQuadraticForm c v) =
    regularizedDiscrepancy sign beta c (fun j => x j + h * v j) -
      regularizedDiscrepancy sign beta c birth := by
  have hid := regularized_step_exact sign beta h c x v
  rw [hz]
  linarith

/-- The value in the concrete post-event record is the geometric endpoint
value, including an endpoint at which the core is retired. -/
theorem CoreRecord.advance_geometric_value
    (sign beta h B lam : ℝ) (c x birthPoint v : ι → ℝ)
    (terminal birth : Bool) (s : CoreRecord)
    (hactive : s.phase = .live ∨ s.phase = .dangerous)
    (hz : s.value = regularizedDiscrepancy sign beta c x -
      regularizedDiscrepancy sign beta c birthPoint) :
    (s.advance B lam
      (h * dot (movingGradient sign beta c x) v -
        beta * h ^ 2 * coreQuadraticForm c v) terminal birth).value =
      regularizedDiscrepancy sign beta c (fun j => x j + h * v j) -
        regularizedDiscrepancy sign beta c birthPoint := by
  have hid := tracked_value_increment sign beta h c x birthPoint v s.value hz
  rcases hactive with hp | hp
  · simpa [CoreRecord.advance, hp] using hid
  · simpa [CoreRecord.advance, hp] using hid

/-- A hard moving-gradient constraint supplies the dangerous-record input
needed by `advance_valid`. -/
theorem blocked_increment_nonpositive
    (sign beta h : ℝ) (c x v : ι → ℝ)
    (hbeta : 0 ≤ beta)
    (hblocked : dot (movingGradient sign beta c x) v = 0) :
    h * dot (movingGradient sign beta c x) v -
      beta * h ^ 2 * coreQuadraticForm c v ≤ 0 := by
  rw [hblocked, mul_zero, zero_sub]
  exact neg_nonpos.mpr
    (mul_nonneg (mul_nonneg hbeta (sq_nonneg h)) (coreQuadraticForm_nonneg c v))

end KomlosQuarter.R13


==> anc/lean/KomlosQuarter/CoreStateR13.lean <==
import Mathlib

/-!
# A concrete signed-core record

Capital is stored logarithmically after birth. The phase determines whether
capital is zero (unborn), updated (live), or retained (dangerous/retired).
Terminal removal has priority over threshold marking. The update function,
its invariant, and its burden comparison refer to the same record.
-/

namespace KomlosQuarter.R13

open scoped BigOperators

inductive CorePhase where
  | unborn | live | dangerous | retired
  deriving DecidableEq

structure CoreRecord where
  phase : CorePhase
  value : ℝ
  logCapital : ℝ

noncomputable def CoreRecord.advance (B lam increment : ℝ)
    (terminal birth : Bool) (s : CoreRecord) : CoreRecord := by
  classical
  exact match s.phase with
  | .unborn => if birth then ⟨.live, 0, 0⟩ else s
  | .live =>
      ⟨if terminal then .retired else
         if B ≤ s.value + increment then .dangerous else .live,
       s.value + increment,
       min (lam * B) (s.logCapital + lam * increment)⟩
  | .dangerous =>
      ⟨if terminal then .retired else .dangerous,
       s.value + increment, s.logCapital⟩
  | .retired => s

/-- The invariant links phase, regularized value, and stored capital. -/
def CoreRecord.Valid (B lam overshoot : ℝ) (s : CoreRecord) : Prop :=
  s.logCapital ≤ lam * B ∧ s.value ≤ B + overshoot ∧
  match s.phase with
  | .unborn => s.value = 0 ∧ s.logCapital = 0
  | .live => s.value < B ∧ s.logCapital = lam * s.value
  | .dangerous => s.logCapital = lam * B
  | .retired => True

/-- One complete signed-core update preserves the linked invariant. The live
increment bound and dangerous blocking inequality are geometric inputs. -/
theorem CoreRecord.advance_valid
    {B lam overshoot increment : ℝ} (hB : 0 < B) (hlam : 0 < lam)
    (hover : 0 ≤ overshoot) (terminal birth : Bool) (s : CoreRecord)
    (hs : s.Valid B lam overshoot)
    (hlive : s.phase = .live → increment ≤ overshoot)
    (hdanger : s.phase = .dangerous → increment ≤ 0) :
    (s.advance B lam increment terminal birth).Valid B lam overshoot := by
  classical
  rcases s with ⟨phase, z, ell⟩
  cases phase with
  | unborn =>
      cases birth with
      | false => simpa [CoreRecord.advance] using hs
      | true =>
          change 0 ≤ lam * B ∧ 0 ≤ B + overshoot ∧ 0 < B ∧ 0 = lam * 0
          exact ⟨le_of_lt (mul_pos hlam hB), by linarith, hB, by ring⟩
  | live =>
      rcases hs with ⟨_, hz, hbelow, hell⟩
      change ell = lam * z at hell
      have hinc : increment ≤ overshoot := hlive rfl
      have hnext : z + increment ≤ B + overshoot := by linarith
      have hsum : ell + lam * increment = lam * (z + increment) := by
        rw [hell]
        ring
      have hcap : min (lam * B) (ell + lam * increment) ≤ lam * B := min_le_left _ _
      cases terminal with
      | true =>
          simpa [CoreRecord.advance, CoreRecord.Valid] using
            (show min (lam * B) (ell + lam * increment) ≤ lam * B ∧
              z + increment ≤ B + overshoot from ⟨hcap, hnext⟩)
      | false =>
          by_cases hc : B ≤ z + increment
          · have hcapped : min (lam * B) (ell + lam * increment) = lam * B := by
              apply min_eq_left
              rw [hsum]
              exact mul_le_mul_of_nonneg_left hc hlam.le
            simpa [CoreRecord.advance, CoreRecord.Valid, hc] using
              (show min (lam * B) (ell + lam * increment) ≤ lam * B ∧
                z + increment ≤ B + overshoot ∧
                min (lam * B) (ell + lam * increment) = lam * B from
                ⟨hcap, hnext, hcapped⟩)
          · have hlt : z + increment < B := lt_of_not_ge hc
            have huncapped : min (lam * B) (ell + lam * increment) =
                lam * (z + increment) := by
              rw [hsum, min_eq_right (mul_le_mul_of_nonneg_left hlt.le hlam.le)]
            simpa [CoreRecord.advance, CoreRecord.Valid, hc] using
              (show min (lam * B) (ell + lam * increment) ≤ lam * B ∧
                z + increment ≤ B + overshoot ∧ z + increment < B ∧
                min (lam * B) (ell + lam * increment) = lam * (z + increment) from
                ⟨hcap, hnext, hlt, huncapped⟩)
  | dangerous =>
      rcases hs with ⟨hcap, hz, hell⟩
      have hinc : increment ≤ 0 := hdanger rfl
      have hnext : z + increment ≤ B + overshoot := by linarith
      cases terminal with
      | false => simpa [CoreRecord.advance, CoreRecord.Valid] using
          (show ell ≤ lam * B ∧ z + increment ≤ B + overshoot ∧ ell = lam * B from
            ⟨hcap, hnext, hell⟩)
      | true => simpa [CoreRecord.advance, CoreRecord.Valid] using
          (show ell ≤ lam * B ∧ z + increment ≤ B + overshoot from ⟨hcap, hnext⟩)
  | retired => simpa [CoreRecord.advance] using hs

noncomputable def CoreRecord.capital (s : CoreRecord) : ℝ :=
  if s.phase = .unborn then 0 else Real.exp s.logCapital

/-- Per-core capital minus the unit immigration introduced at birth. -/
noncomputable def CoreRecord.burden (q : ℝ) (s : CoreRecord) : ℝ :=
  if s.phase = .unborn then 0 else q * (Real.exp s.logCapital - 1)

/-- Capping in logarithmic coordinates is the same multiplicative cap used
by the manuscript. -/
theorem exp_min_add (a b c : ℝ) :
    Real.exp (min a (b + c)) = min (Real.exp a) (Real.exp b * Real.exp c) := by
  by_cases h : a ≤ b + c
  · rw [min_eq_left h, min_eq_left]
    rw [← Real.exp_add]
    exact Real.exp_le_exp.mpr h
  · have hba : b + c ≤ a := (lt_of_not_ge h).le
    rw [min_eq_right hba, min_eq_right]
    · exact Real.exp_add b c
    · rw [← Real.exp_add]
      exact Real.exp_le_exp.mpr hba

/-- Exact burden change for the actual record update. Births and both kinds
of stopped record contribute zero. No externally supplied disjoint families
or cap-equality hypothesis occur in this identity. -/
theorem CoreRecord.burden_advance_identity
    (B lam increment q : ℝ) (terminal birth : Bool) (s : CoreRecord) :
    (s.advance B lam increment terminal birth).burden q - s.burden q =
      if s.phase = .live then
        q * (Real.exp (min (lam * B) (s.logCapital + lam * increment)) -
          Real.exp s.logCapital)
      else 0 := by
  classical
  rcases s with ⟨phase, z, ell⟩
  cases phase with
  | unborn => cases birth <;> simp [CoreRecord.advance, CoreRecord.burden]
  | live =>
      cases terminal <;>
        by_cases hc : B ≤ z + increment <;>
        simp [CoreRecord.advance, CoreRecord.burden, hc] <;> ring
  | dangerous => cases terminal <;> simp [CoreRecord.advance, CoreRecord.burden]
  | retired => simp [CoreRecord.advance, CoreRecord.burden]

/-- The smooth uncapped increment dominates the exact record transition. -/
theorem CoreRecord.burden_advance_le
    {q : ℝ} (hq : 0 ≤ q) (B lam increment : ℝ)
    (terminal birth : Bool) (s : CoreRecord) :
    (s.advance B lam increment terminal birth).burden q - s.burden q ≤
      if s.phase = .live then
        q * Real.exp s.logCapital * (Real.exp (lam * increment) - 1)
      else 0 := by
  classical
  rw [CoreRecord.burden_advance_identity]
  by_cases h : s.phase = .live
  · simp only [h, ↓reduceIte]
    have he : Real.exp (min (lam * B) (s.logCapital + lam * increment)) ≤
        Real.exp s.logCapital * Real.exp (lam * increment) := by
      rw [← Real.exp_add]
      exact Real.exp_le_exp.mpr (min_le_right _ _)
    have hw := mul_le_mul_of_nonneg_left
      (sub_le_sub_right he (Real.exp s.logCapital)) hq
    nlinarith
  · simp [h]

/-- Summing over a deterministic finite core universe gives the same
post-event burden used in the column-band potential. -/
theorem aggregate_burden_advance_le
    {α : Type*} [Fintype α]
    (q B lam increment : α → ℝ) (terminal birth : α → Bool)
    (s : α → CoreRecord) (hq : ∀ a, 0 ≤ q a) :
    (∑ a, ((s a).advance (B a) (lam a) (increment a) (terminal a) (birth a)).burden (q a)) -
      (∑ a, (s a).burden (q a)) ≤
    ∑ a, if (s a).phase = .live then
      q a * Real.exp (s a).logCapital * (Real.exp (lam a * increment a) - 1)
      else 0 := by
  classical
  rw [← Finset.sum_sub_distrib]
  exact Finset.sum_le_sum fun a _ =>
    CoreRecord.burden_advance_le (hq a) (B a) (lam a) (increment a)
      (terminal a) (birth a) (s a)

end KomlosQuarter.R13


==> anc/lean/KomlosQuarter/CovarianceAugmentationR18.lean <==
import Mathlib

/-!
# Finite capped-cone augmentation

This is the augmentation step of the supplied K22 transfer. The theorem
retains an explicit restricted positive-trace feasibility premise. Its
instantiation by the quarter programme's separate affine PSD blocks is a
paper proof; no imported SDP theorem is introduced as an axiom here.
-/
namespace KomlosQuarter.R18

open scoped BigOperators

/-- A finite family of positive cap slacks has a common positive lower bound. -/
theorem finite_positive_slack {ι : Type*} (S : Finset ι) (gap : ι → ℝ)
    (hg : ∀ j ∈ S, 0 < gap j) :
    ∃ t : ℝ, 0 < t ∧ ∀ j ∈ S, t ≤ gap j := by
  classical
  induction S using Finset.induction_on with
  | empty => exact ⟨1, by norm_num, by simp⟩
  | @insert a S ha ih =>
      obtain ⟨t, ht, hle⟩ := ih (fun j hj => hg j (Finset.mem_insert_of_mem hj))
      refine ⟨min (gap a) t, lt_min (hg a (Finset.mem_insert_self a S)) ht, ?_⟩
      intro j hj
      rcases Finset.mem_insert.mp hj with he | hj
      · subst j; exact min_le_left _ _
      · exact (min_le_right _ _).trans (hle j hj)

noncomputable def diagonalTrace {ι : Type*} [Fintype ι]
    (U : ι → ι → ℝ) : ℝ := ∑ j, U j j

/-- Addition inside a matrix cone improves the trace while preserving finite
caps, when the increment has diagonal support only at strictly slack caps. -/
theorem capped_cone_improvement {ι : Type*} [Fintype ι]
    (C : Set (ι → ι → ℝ)) (cap : ι → ℝ) (U V : ι → ι → ℝ)
    (S : Finset ι)
    (hcone : ∀ X ∈ C, ∀ Y ∈ C, ∀ t : ℝ, 0 ≤ t →
      (fun i j => X i j + t * Y i j) ∈ C)
    (hU : U ∈ C) (hV : V ∈ C)
    (hcap : ∀ j, U j j ≤ cap j)
    (hslack : ∀ j ∈ S, U j j < cap j)
    (hunit : ∀ j, V j j ≤ 1)
    (hsupport : ∀ j, j ∉ S → V j j = 0)
    (htrace : 0 < diagonalTrace V) :
    ∃ Z ∈ C, (∀ j, Z j j ≤ cap j) ∧ diagonalTrace U < diagonalTrace Z := by
  classical
  obtain ⟨t, ht, hle⟩ := finite_positive_slack S (fun j => cap j - U j j)
    (fun j hj => sub_pos.mpr (hslack j hj))
  let Z : ι → ι → ℝ := fun i j => U i j + t * V i j
  refine ⟨Z, hcone U hU V hV t ht.le, ?_, ?_⟩
  · intro j
    by_cases hj : j ∈ S
    · have hg := hle j hj
      have hu := mul_le_mul_of_nonneg_left (hunit j) ht.le
      dsimp [Z]
      linarith
    · simpa [Z, hsupport j hj] using hcap j
  · have he : diagonalTrace Z = diagonalTrace U + t * diagonalTrace V := by
      simp only [diagonalTrace, Z, Finset.sum_add_distrib, Finset.mul_sum]
    rw [he]
    exact lt_add_of_pos_right _ (mul_pos ht htrace)

/-- Restricted positive-trace feasibility forces saturation on every subset
of slack coordinates of a trace maximizer. The oracle premise is explicit. -/
theorem local_saturation_of_maximal {ι : Type*} [Fintype ι]
    (C : Set (ι → ι → ℝ)) (cap : ι → ℝ) (U : ι → ι → ℝ)
    (a : ℝ) (charge : Finset ι → ℝ)
    (hcone : ∀ X ∈ C, ∀ Y ∈ C, ∀ t : ℝ, 0 ≤ t →
      (fun i j => X i j + t * Y i j) ∈ C)
    (hU : U ∈ C) (hcap : ∀ j, U j j ≤ cap j)
    (hmax : ∀ Z ∈ C, (∀ j, Z j j ≤ cap j) → diagonalTrace Z ≤ diagonalTrace U)
    (horacle : ∀ S : Finset ι, charge S < a * (S.card : ℝ) →
      ∃ V ∈ C, (∀ j, V j j ≤ 1) ∧ (∀ j, j ∉ S → V j j = 0) ∧
        0 < diagonalTrace V) :
    ∀ S : Finset ι, (∀ j ∈ S, U j j < cap j) →
      a * (S.card : ℝ) ≤ charge S := by
  intro S hslack
  by_contra hbad
  obtain ⟨V, hV, hunit, hsupport, htrace⟩ := horacle S (lt_of_not_ge hbad)
  obtain ⟨Z, hZ, hZcap, himprove⟩ :=
    capped_cone_improvement C cap U V S hcone hU hV hcap hslack hunit hsupport htrace
  exact (not_lt_of_ge (hmax Z hZ hZcap)) himprove

/-- Each unit-saturated diagonal entry contributes one to the trace. -/
theorem saturated_card_le_trace {ι : Type*} [Fintype ι]
    (U : ι → ι → ℝ) (S : Finset ι)
    (hnonneg : ∀ j, 0 ≤ U j j) (hsat : ∀ j ∈ S, U j j = 1) :
    (S.card : ℝ) ≤ diagonalTrace U := by
  calc
    (S.card : ℝ) = ∑ _j ∈ S, (1 : ℝ) := by simp
    _ = ∑ j ∈ S, U j j := by
      apply Finset.sum_congr rfl
      intro j hj
      exact (hsat j hj).symm
    _ ≤ diagonalTrace U :=
      Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ S)
        (fun j _ _ => hnonneg j)

/-- Normalization preserves a coordinatewise lower variance at saturated caps. -/
theorem saturated_normalized_diagonal {H tau u : ℝ}
    (hH : 0 < H) (htau : 0 < tau) (htop : tau ≤ H) (hsat : u = 1) :
    1 / H ≤ u / tau := by
  rw [hsat]
  apply (div_le_div_iff₀ hH htau).2
  simpa using htop

/-- Exact transfer coefficient using the older uniform hard-space estimate. -/
theorem adapter_trace_coefficient :
    1 - (61 / 43 : ℝ) * (241 / 480 + 400 / 1973) =
      5647 / 40722720 := by norm_num

/-- The large-row fraction and scheduled dangerous fraction sum to `37/96`. -/
theorem unrounded_hard_fraction :
    (7 / 60 : ℝ) + 43 / 160 = 37 / 96 := by norm_num

/-- Keeping the state generator as a cost of one gives a sharper affine law. -/
theorem unrounded_trace_bound {H d rho T trace chi : ℝ}
    (hd : d ≤ (37 / 96 : ℝ) * H + 1 + chi * H)
    (hrho : rho ≤ (400 / 1973 : ℝ) * H)
    (hT : T ≤ (61 / 43 : ℝ) * (d + rho))
    (htrace : H - T ≤ trace) :
    ((1349083 / 8144544 : ℝ) - (61 / 43 : ℝ) * chi) * H - 61 / 43 ≤ trace := by
  nlinarith

/-- Uniform trace and saturated-count coefficient for all `H >= 9`, including
R17's reserved additional dangerous fraction `1/360`. -/
theorem mesh_robust_trace_bound {H d rho T trace chi : ℝ}
    (hH : 9 ≤ H) (hchi : chi ≤ (1 / 360 : ℝ))
    (hd : d ≤ (37 / 96 : ℝ) * H + 1 + chi * H)
    (hrho : rho ≤ (400 / 1973 : ℝ) * H)
    (hT : T ≤ (61 / 43 : ℝ) * (d + rho))
    (htrace : H - T ≤ trace) :
    (498353 / 122168160 : ℝ) * H ≤ trace := by
  have hbase := unrounded_trace_bound hd hrho hT htrace
  have hH0 : 0 ≤ H := by linarith
  have hchiH := mul_le_mul_of_nonneg_right hchi hH0
  nlinarith

/-- The new coefficient leaves the original trace reservation unchanged. -/
theorem mesh_robust_exceeds_reservation :
    (1 / 65536 : ℝ) < 498353 / 122168160 := by norm_num

/-- The finite-mesh headroom identity remains exact. -/
theorem mesh_headroom_identity :
    (241 / 480 : ℝ) - (7 / 60 + 43 / 160 + 1 / 9) = 1 / 180 := by norm_num

end KomlosQuarter.R18


==> anc/lean/KomlosQuarter/CovarianceSuccessorR19.lean <==
import Mathlib
import KomlosQuarter.CovarianceSupportR19
import KomlosQuarter.MatrixHistoryR16
import KomlosQuarter.RegularizedStep

/-!
# The actual covariance law attached to MatrixStep

PSD and positive trace construct the law. Its positive-support atoms supply
the geometric direction hypotheses of the existing matrix successor. Exact
expected regularized increments are proved for that same law; no potential
or Taylor upper bound is taken as proved here.
-/
namespace KomlosQuarter.R19

open scoped BigOperators
open KomlosQuarter KomlosQuarter.R14 KomlosQuarter.R15 KomlosQuarter.R16

variable {ι Ω : Type*} [Fintype ι] [Fintype Ω]

namespace UnitCovarianceLaw
variable {U : Matrix ι ι ℝ} (law : UnitCovarianceLaw U Ω)

/-- Covariance fixes the quadratic regularization decrement exactly. -/
theorem mean_coreQuadraticForm (c : ι → ℝ) :
    ∑ a, law.weight a * coreQuadraticForm c (law.direction a) =
      (∑ j, c j ^ 2 * U j j) / U.trace := by
  unfold coreQuadraticForm
  simp_rw [Finset.mul_sum]
  rw [Finset.sum_comm, Finset.sum_div]
  apply Finset.sum_congr rfl
  intro j _
  calc
    _ = c j ^ 2 * ∑ a, law.weight a * law.direction a j * law.direction a j := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro a _
      ring
    _ = _ := by rw [law.covariance]; ring

/-- The exact regularized increment has mean equal to its negative diagonal
quadratic term. This is an equality for the constructed finite law. -/
theorem mean_regularized_increment (eps beta h : ℝ) (c x : ι → ℝ) :
    (∑ a, law.weight a *
      (regularizedDiscrepancy eps beta c (fun j => x j + h * law.direction a j) -
        regularizedDiscrepancy eps beta c x)) =
      -beta * h ^ 2 * ((∑ j, c j ^ 2 * U j j) / U.trace) := by
  simp_rw [regularized_step_exact]
  calc
    _ = h * (∑ a, law.weight a * dot (movingGradient eps beta c x) (law.direction a)) -
        beta * h ^ 2 * (∑ a, law.weight a * coreQuadraticForm c (law.direction a)) := by
      rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_sub_distrib]
      apply Finset.sum_congr rfl
      intro a _
      ring
    _ = _ := by rw [law.mean_dot, law.mean_coreQuadraticForm]; ring

end UnitCovarianceLaw

omit [Fintype Ω] in
/-- The constructed covariance law and the complete simultaneous row update
share the same direction. The score conclusion is a submean statement, not
an assumed bound on the mean or a final discrepancy theorem. -/
theorem psd_matrix_successor_family
    {ρ : Type*} [DecidableEq ι]
    (A : ρ → ι → ℝ) (s B lam beta : ℕ → ℝ) (stop : ℕ) (h : ℝ)
    (st : MatrixState ρ ι) (U : Matrix ι ι ℝ)
    (hU : U.PosSemidef) (ht : 0 < U.trace)
    (hh : 0 ≤ h) (hcube : ∀ j, |st.point j| ≤ 1)
    (hzero : ∀ j, j ∉ aliveSet h st.point → U j j = 0)
    (W : Set (ι → ℝ)) (hxW : st.point ∈ W)
    (hW : ∀ w ∈ W, ∀ i, ∑ j, U i j * w j = 0)
    (hhistory : ∀ i, HistoryValid (A i) stop (st.rows i)) :
    ∃ law : UnitCovarianceLaw U (ι × Bool),
    ∃ next : (ι × Bool) → MatrixState ρ ι,
      (∀ a, MatrixStep A s B lam beta stop h (law.direction a) st (next a)) ∧
      (∀ a i, HistoryValid (A i) stop ((next a).rows i)) ∧
      (∀ a, 0 < law.weight a →
        (∀ j, |(next a).point j| ≤ 1) ∧
        aliveSet h (next a).point ⊆ aliveSet h st.point ∧
        normSq (next a).point = normSq st.point + h ^ 2 ∧
        ∀ w ∈ W, dot w (law.direction a) = 0) ∧
      (∀ score : MatrixState ρ ι → ℝ,
        ∃ a, 0 < law.weight a ∧ score (next a) ≤ ∑ b, law.weight b * score (next b)) := by
  classical
  obtain ⟨law⟩ := psd_unit_covariance_law U hU ht
  have hex : ∀ a : ι × Bool, ∃ st',
      MatrixStep A s B lam beta stop h (law.direction a) st st' :=
    fun a => matrix_successor_exists A s B lam beta stop h (law.direction a) st hhistory
  choose next hnext using hex
  refine ⟨law, next, hnext, ?_, ?_, ?_⟩
  · intro a
    exact matrix_history_preserved (hnext a) hhistory
  · intro a ha
    have hsupport := law.alive_supported h st.point hzero a ha
    have horth := law.annihilates st.point (hW st.point hxW) a ha
    obtain ⟨h1, h2, h3⟩ := matrix_endpoint_geometry (hnext a) hh hcube hsupport (law.unit a ha) horth
    exact ⟨h1, h2, h3, fun w hw => law.annihilates w (hW w hw) a ha⟩
  · intro score
    exact exists_positive_weight_submean law.weight (fun a => score (next a))
      law.weight_nonneg law.weight_sum

end KomlosQuarter.R19


==> anc/lean/KomlosQuarter/CovarianceSupportR19.lean <==
import Mathlib
import KomlosQuarter.GramCovarianceR19
import KomlosQuarter.AliveGeometryR15

/-!
# Covariance, positive support, and pointwise hard constraints

Only positive-weight atoms can be used by the deterministic selector.
The exact covariance identity forces every such atom to annihilate the
kernel of U, and to vanish on every coordinate with U(j,j)=0.
-/
namespace KomlosQuarter.R19

open scoped BigOperators
open KomlosQuarter

variable {ι Ω : Type*} [Fintype ι] [Fintype Ω]

omit [Fintype ι] in
/-- A finite weighted mean has a submean atom of positive weight. Zero-weight
labels, whose geometry need not be admissible, cannot be selected. -/
theorem exists_positive_weight_submean (p f : Ω → ℝ)
    (hp : ∀ a, 0 ≤ p a) (hm : ∑ a, p a = 1) :
    ∃ a, 0 < p a ∧ f a ≤ ∑ b, p b * f b := by
  classical
  have hsome : ∃ a, 0 < p a := by
    by_contra! hn
    have hs : ∑ a, p a ≤ 0 := Finset.sum_nonpos fun a _ => hn a
    rw [hm] at hs
    norm_num at hs
  by_contra! hbad
  obtain ⟨a, ha⟩ := hsome
  let avg : ℝ := ∑ b, p b * f b
  have hle : ∀ b ∈ (Finset.univ : Finset Ω), p b * avg ≤ p b * f b := by
    intro b _
    by_cases hb : 0 < p b
    · exact (mul_lt_mul_of_pos_left (hbad b hb) hb).le
    · have hz : p b = 0 := le_antisymm (le_of_not_gt hb) (hp b)
      simp [hz]
  have hstrict : ∑ b, p b * avg < ∑ b, p b * f b :=
    Finset.sum_lt_sum hle ⟨a, Finset.mem_univ a, mul_lt_mul_of_pos_left (hbad a ha) ha⟩
  rw [← Finset.sum_mul, hm, one_mul] at hstrict
  exact (lt_irrefl avg) hstrict

namespace UnitCovarianceLaw

variable {U : Matrix ι ι ℝ} (law : UnitCovarianceLaw U Ω)

/-- Covariance determines every bilinear response, including cross-core terms. -/
theorem bilinear (u w : ι → ℝ) :
    ∑ a, law.weight a * dot u (law.direction a) * dot w (law.direction a) =
      (∑ i, ∑ j, u i * U i j * w j) / U.trace := by
  calc
    _ = ∑ a, ∑ i, ∑ j,
        u i * w j * (law.weight a * law.direction a i * law.direction a j) := by
      apply Finset.sum_congr rfl
      intro a _
      unfold dot
      simp_rw [Finset.mul_sum, Finset.sum_mul]
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro i _
      apply Finset.sum_congr rfl
      intro j _
      ring
    _ = ∑ i, ∑ j, u i * w j *
        (∑ a, law.weight a * law.direction a i * law.direction a j) := by
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro i _
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro j _
      rw [Finset.mul_sum]
    _ = _ := by
      simp_rw [law.covariance, Finset.sum_div]
      apply Finset.sum_congr rfl
      intro i _
      apply Finset.sum_congr rfl
      intro j _
      ring

/-- The first moment of every linear response vanishes. -/
theorem mean_dot (u : ι → ℝ) :
    ∑ a, law.weight a * dot u (law.direction a) = 0 := by
  unfold dot
  simp_rw [Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_eq_zero
  intro i _
  calc
    _ = u i * ∑ a, law.weight a * law.direction a i := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro a _
      ring
    _ = 0 := by rw [law.mean_zero, mul_zero]

/-- A zero weighted second moment forces a zero response on positive support. -/
theorem response_zero {f : Ω → ℝ}
    (hz : ∑ a, law.weight a * (f a) ^ 2 = 0)
    (a : Ω) (ha : 0 < law.weight a) : f a = 0 := by
  have hs : law.weight a * (f a) ^ 2 ≤ ∑ b, law.weight b * (f b) ^ 2 :=
    Finset.single_le_sum (fun b _ => mul_nonneg (law.weight_nonneg b) (sq_nonneg (f b)))
      (Finset.mem_univ a)
  rw [hz] at hs
  have hsq : (f a) ^ 2 = 0 := by nlinarith [sq_nonneg (f a)]
  nlinarith [hsq]

/-- Hard-kernel annihilation is derived from covariance and positive weight. -/
theorem annihilates (w : ι → ℝ)
    (hkernel : ∀ i, ∑ j, U i j * w j = 0)
    (a : Ω) (ha : 0 < law.weight a) : dot w (law.direction a) = 0 := by
  apply law.response_zero (f := fun b => dot w (law.direction b)) (a := a) (ha := ha)
  have hb := law.bilinear w w
  have hr : (∑ i, ∑ j, w i * U i j * w j) = 0 := by
    apply Finset.sum_eq_zero
    intro i _
    calc
      _ = w i * ∑ j, U i j * w j := by
        rw [Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro j _
        ring
      _ = 0 := by rw [hkernel i, mul_zero]
  rw [hr, zero_div] at hb
  simpa [pow_two, mul_assoc] using hb

/-- A covariance-zero coordinate vanishes at every positive-weight atom. -/
theorem zero_diagonal_coordinate (j : ι) (hj : U j j = 0)
    (a : Ω) (ha : 0 < law.weight a) : law.direction a j = 0 := by
  apply law.response_zero (f := fun b => law.direction b j) (a := a) (ha := ha)
  have hc := law.covariance j j
  rw [hj, zero_div] at hc
  simpa [pow_two, mul_assoc] using hc

/-- Covariance support supplies exactly the old-alive support of the walk. -/
theorem alive_supported (h : ℝ) (x : ι → ℝ)
    (hz : ∀ j, j ∉ R15.aliveSet h x → U j j = 0)
    (a : Ω) (ha : 0 < law.weight a) : R15.Supported h x (law.direction a) := by
  intro j hj
  exact law.zero_diagonal_coordinate j (hz j hj) a ha

/-- The chosen positive-weight atom has the coordinate cap required by freezing. -/
theorem coordinate_bound (a : Ω) (ha : 0 < law.weight a) (j : ι) :
    |law.direction a j| ≤ 1 :=
  R15.unit_coordinate_bound _ (law.unit a ha) j

/-- An actual submean direction satisfies all hard constraints simultaneously.
The score is arbitrary; its average estimate is an independent analytic task. -/
theorem submean_admissible (score : Ω → ℝ) (h : ℝ) (x : ι → ℝ)
    (hz : ∀ j, j ∉ R15.aliveSet h x → U j j = 0)
    (W : Set (ι → ℝ)) (hw : ∀ w ∈ W, ∀ i, ∑ j, U i j * w j = 0) :
    ∃ a, 0 < law.weight a ∧ score a ≤ ∑ b, law.weight b * score b ∧
      normSq (law.direction a) = 1 ∧ R15.Supported h x (law.direction a) ∧
      ∀ w ∈ W, dot w (law.direction a) = 0 := by
  obtain ⟨a, ha, hscore⟩ := exists_positive_weight_submean law.weight score
    law.weight_nonneg law.weight_sum
  exact ⟨a, ha, hscore, law.unit a ha, law.alive_supported h x hz a ha,
    fun w hmem => law.annihilates w (hw w hmem) a ha⟩

end UnitCovarianceLaw
end KomlosQuarter.R19


==> anc/lean/KomlosQuarter/DeterministicPath.lean <==
import Mathlib
import KomlosQuarter.PotentialSelection

/-!
# Recursive deterministic path selection

The finite sign law is used only to prove that a suitable child exists.  This
module chooses such a child noncomputably at every nonterminal state and proves
that the resulting path has nonincreasing potential.  A bounded exact clock
then forces the path to reach the target in finitely many steps.
-/

namespace KomlosQuarter

/-- Choose a potential-nonincreasing successor at a nonterminal state, and
leave a terminal state fixed. -/
noncomputable def advanceOrStay
    {State : Type*}
    (target : State → Prop) (step : State → State → Prop)
    (potential : State → ℝ)
    (hnext : ∀ s, ¬ target s →
      ∃ t, step s t ∧ potential t ≤ potential s)
    (s : State) : State := by
  classical
  exact if hs : target s then s else Classical.choose (hnext s hs)

@[simp] theorem advanceOrStay_of_target
    {State : Type*}
    (target : State → Prop) (step : State → State → Prop)
    (potential : State → ℝ)
    (hnext : ∀ s, ¬ target s →
      ∃ t, step s t ∧ potential t ≤ potential s)
    {s : State} (hs : target s) :
    advanceOrStay target step potential hnext s = s := by
  classical
  simp [advanceOrStay, hs]

/-- At a nonterminal state, the selected successor satisfies the transition
relation and does not increase the potential. -/
theorem advanceOrStay_spec
    {State : Type*}
    (target : State → Prop) (step : State → State → Prop)
    (potential : State → ℝ)
    (hnext : ∀ s, ¬ target s →
      ∃ t, step s t ∧ potential t ≤ potential s)
    {s : State} (hs : ¬ target s) :
    step s (advanceOrStay target step potential hnext s) ∧
      potential (advanceOrStay target step potential hnext s) ≤ potential s := by
  classical
  simp only [advanceOrStay, hs, ↓reduceDIte]
  exact Classical.choose_spec (hnext s hs)

/-- The recursively selected deterministic path. -/
noncomputable def deterministicPath
    {State : Type*}
    (target : State → Prop) (step : State → State → Prop)
    (potential : State → ℝ)
    (hnext : ∀ s, ¬ target s →
      ∃ t, step s t ∧ potential t ≤ potential s)
    (initial : State) : ℕ → State
  | 0 => initial
  | n + 1 => advanceOrStay target step potential hnext
      (deterministicPath target step potential hnext initial n)

@[simp] theorem deterministicPath_zero
    {State : Type*}
    (target : State → Prop) (step : State → State → Prop)
    (potential : State → ℝ)
    (hnext : ∀ s, ¬ target s →
      ∃ t, step s t ∧ potential t ≤ potential s)
    (initial : State) :
    deterministicPath target step potential hnext initial 0 = initial := rfl

/-- The selected path has nonincreasing potential at every step. -/
theorem deterministicPath_potential_step
    {State : Type*}
    (target : State → Prop) (step : State → State → Prop)
    (potential : State → ℝ)
    (hnext : ∀ s, ¬ target s →
      ∃ t, step s t ∧ potential t ≤ potential s)
    (initial : State) (n : ℕ) :
    potential (deterministicPath target step potential hnext initial (n + 1)) ≤
      potential (deterministicPath target step potential hnext initial n) := by
  classical
  by_cases hs : target (deterministicPath target step potential hnext initial n)
  · simp [deterministicPath, advanceOrStay_of_target target step potential hnext hs]
  · simpa [deterministicPath] using
      (advanceOrStay_spec target step potential hnext hs).2

/-- Consequently, the potential along the selected path never exceeds its
initial value. -/
theorem deterministicPath_potential_le_initial
    {State : Type*}
    (target : State → Prop) (step : State → State → Prop)
    (potential : State → ℝ)
    (hnext : ∀ s, ¬ target s →
      ∃ t, step s t ∧ potential t ≤ potential s)
    (initial : State) :
    ∀ n, potential (deterministicPath target step potential hnext initial n) ≤
      potential initial := by
  intro n
  induction n with
  | zero => simp
  | succ n ih =>
      exact (deterministicPath_potential_step
        target step potential hnext initial n).trans ih

/-- A path whose energy increases by `h²` at every nonterminal step cannot
avoid the target through `N` steps when `N h²` exceeds the energy bound. -/
theorem target_reached_before_of_exact_clock
    {State : Type*}
    (path : ℕ → State) (target : State → Prop) (energy : State → ℝ)
    {h bound : ℝ} {N : ℕ}
    (hzero : energy (path 0) = 0)
    (hstep : ∀ n, ¬ target (path n) →
      energy (path (n + 1)) = energy (path n) + h ^ 2)
    (hbound : ∀ n, energy (path n) ≤ bound)
    (hN : bound < (N : ℝ) * h ^ 2) :
    ∃ n, n < N ∧ target (path n) := by
  by_contra htarget
  push Not at htarget
  have hclock : ∀ k : ℕ,
      (∀ n, n < k → ¬ target (path n)) →
      energy (path k) = (k : ℝ) * h ^ 2 := by
    intro k
    induction k with
    | zero =>
        intro _
        simpa using hzero
    | succ k ih =>
        intro hnone
        have hprev : ∀ n, n < k → ¬ target (path n) := by
          intro n hn
          exact hnone n (Nat.lt_trans hn (Nat.lt_succ_self k))
        have hk := ih hprev
        have hnot : ¬ target (path k) := hnone k (Nat.lt_succ_self k)
        rw [hstep k hnot, hk, Nat.cast_succ]
        ring
  have hclockN := hclock N htarget
  have hboundN := hbound N
  rw [hclockN] at hboundN
  linarith

end KomlosQuarter


==> anc/lean/KomlosQuarter/DeterministicSelection.lean <==
import Mathlib

/-!
# Deterministic selection below a finite weighted average

If nonnegative weights sum to one, a minimizer of a finite family is no larger
than the weighted average.  This is the formal core of the finite-step
branch-selection argument.
-/

namespace KomlosQuarter

open scoped BigOperators

variable {α : Type*} [Fintype α] [Nonempty α]

/-- A finite family has an element no larger than any convex weighted average
of that family. -/
theorem exists_le_weighted_average
    (weight value : α → ℝ)
    (hweight : ∀ a, 0 ≤ weight a)
    (hsum : ∑ a, weight a = 1) :
    ∃ a, value a ≤ ∑ b, weight b * value b := by
  obtain ⟨a, hmin⟩ := Finite.exists_min value
  refine ⟨a, ?_⟩
  calc
    value a = 1 * value a := by ring
    _ = (∑ b, weight b) * value a := by rw [hsum]
    _ = ∑ b, weight b * value a := by rw [Finset.sum_mul]
    _ ≤ ∑ b, weight b * value b := by
      exact Finset.sum_le_sum fun b _ =>
        mul_le_mul_of_nonneg_left (hmin b) (hweight b)

/-- If a weighted average of child potentials is bounded by the parent, one
child potential is bounded by the parent. -/
theorem exists_child_le_parent
    (weight child : α → ℝ) (parent : ℝ)
    (hweight : ∀ a, 0 ≤ weight a)
    (hsum : ∑ a, weight a = 1)
    (haverage : ∑ a, weight a * child a ≤ parent) :
    ∃ a, child a ≤ parent := by
  obtain ⟨a, ha⟩ := exists_le_weighted_average weight child hweight hsum
  exact ⟨a, ha.trans haverage⟩

/-- Recursive use only needs the one-step implication: a nonincreasing
weighted average supplies a nonincreasing child. -/
theorem corrected_potential_child
    (weight next : α → ℝ) (current : ℝ)
    (hweight : ∀ a, 0 ≤ weight a)
    (hsum : ∑ a, weight a = 1)
    (hstep : ∑ a, weight a * next a ≤ current) :
    ∃ a, next a ≤ current :=
  exists_child_le_parent weight next current hweight hsum hstep

end KomlosQuarter


==> anc/lean/KomlosQuarter/DiscreteLedger.lean <==
import Mathlib

/-!
# Finite-step row ledger

A discrete threshold crossing may overshoot by a nonnegative amount.  The
peeled tail costs `2B`, the tracked core costs `3B/2 + ω`, and a final
terminal remainder costs at most two.  This module records the resulting
`7B/2 + ω` level charge and its finite sum.
-/

namespace KomlosQuarter

open scoped BigOperators

/-- The per-level discrete charge. -/
theorem discrete_level_charge
    {tail core B overshoot : ℝ}
    (htail : |tail| ≤ 2 * B)
    (hcore : |core| ≤ (3 / 2 : ℝ) * B + overshoot) :
    |tail + core| ≤ (7 / 2 : ℝ) * B + overshoot := by
  calc
    |tail + core| ≤ |tail| + |core| := abs_add_le _ _
    _ ≤ 2 * B + ((3 / 2 : ℝ) * B + overshoot) :=
      add_le_add htail hcore
    _ = (7 / 2 : ℝ) * B + overshoot := by ring

/-- Summing all level charges and one terminal remainder gives the finite-step
row ledger with total overshoot. -/
theorem finite_discrete_ledger_bound
    {κ : Type*} [Fintype κ]
    (segment B overshoot : κ → ℝ) (terminal : ℝ)
    (hsegment : ∀ k,
      |segment k| ≤ (7 / 2 : ℝ) * B k + overshoot k)
    (hterminal : |terminal| ≤ 2) :
    |(∑ k, segment k) + terminal| ≤
      (7 / 2 : ℝ) * (∑ k, B k) + (∑ k, overshoot k) + 2 := by
  have hsumAbs : |∑ k, segment k| ≤ ∑ k, |segment k| :=
    Finset.abs_sum_le_sum_abs _ _
  have hsumSegment :
      (∑ k, |segment k|) ≤
        ∑ k, ((7 / 2 : ℝ) * B k + overshoot k) :=
    Finset.sum_le_sum fun k _ => hsegment k
  calc
    |(∑ k, segment k) + terminal|
        ≤ |∑ k, segment k| + |terminal| := abs_add_le _ _
    _ ≤ (∑ k, |segment k|) + |terminal| :=
      add_le_add hsumAbs (le_refl _)
    _ ≤ (∑ k, ((7 / 2 : ℝ) * B k + overshoot k)) + 2 :=
      add_le_add hsumSegment hterminal
    _ = (7 / 2 : ℝ) * (∑ k, B k) + (∑ k, overshoot k) + 2 := by
      rw [Finset.sum_add_distrib, Finset.mul_sum]

/-- The negative quadratic term can be discarded in an upper bound, so the
finite-step threshold overshoot needs only the linear term. -/
theorem overshoot_without_quadratic_loss
    {linear quadratic h s : ℝ}
    (hh : 0 ≤ h)
    (hlinear : linear ≤ 2 * Real.sqrt s)
    (hquadratic : quadratic ≤ 0) :
    h * linear + h ^ 2 * quadratic ≤ 2 * h * Real.sqrt s := by
  have h1 : h * linear ≤ h * (2 * Real.sqrt s) :=
    mul_le_mul_of_nonneg_left hlinear hh
  have h2 : h ^ 2 * quadratic ≤ 0 :=
    mul_nonpos_of_nonneg_of_nonpos (sq_nonneg h) hquadratic
  nlinarith

end KomlosQuarter


==> anc/lean/KomlosQuarter/EventSemantics.lean <==
import Mathlib

/-!
# Half-open event semantics

The manuscript treats a core as active on `[σ, ζ)` and a dangerous signed
core as dangerous on `[τ, ζ)`. These definitions make terminal objects leave
the constraint set before the count at the terminal time is formed.
-/

namespace KomlosQuarter

/-- A core born at `σ` and terminated at `ζ` is active at `t` exactly on
`[σ, ζ)`. -/
def Active (σ ζ t : ℝ) : Prop := σ ≤ t ∧ t < ζ

/-- A signed core whose threshold time is `τ` and terminal time is `ζ` is
dangerous at `t` exactly on `[τ, ζ)`. -/
def Dangerous (τ ζ t : ℝ) : Prop := τ ≤ t ∧ t < ζ

@[simp] theorem active_at_birth_iff (σ ζ : ℝ) : Active σ ζ σ ↔ σ < ζ := by
  simp [Active]

@[simp] theorem dangerous_at_threshold_iff (τ ζ : ℝ) : Dangerous τ ζ τ ↔ τ < ζ := by
  simp [Dangerous]

@[simp] theorem not_active_at_terminal (σ ζ : ℝ) : ¬ Active σ ζ ζ := by
  simp [Active]

@[simp] theorem not_dangerous_at_terminal (τ ζ : ℝ) : ¬ Dangerous τ ζ ζ := by
  simp [Dangerous]

@[simp] theorem active_before_birth {σ ζ t : ℝ} (ht : t < σ) : ¬ Active σ ζ t := by
  simp [Active, not_le.mpr ht]

@[simp] theorem dangerous_before_threshold {τ ζ t : ℝ} (ht : t < τ) :
    ¬ Dangerous τ ζ t := by
  simp [Dangerous, not_le.mpr ht]

/-- Every active time is strictly earlier than the terminal time. -/
theorem Active.lt_terminal {σ ζ t : ℝ} (h : Active σ ζ t) : t < ζ := h.2

/-- Every dangerous time is strictly earlier than the terminal time. -/
theorem Dangerous.lt_terminal {τ ζ t : ℝ} (h : Dangerous τ ζ t) : t < ζ := h.2

/-- If an energy process remains above a threshold before `ζ`, then it remains
strictly above that threshold at every active time. -/
theorem energy_strict_on_active
    {σ ζ threshold : ℝ} {energy : ℝ → ℝ}
    (henergy : ∀ t, t < ζ → threshold < energy t)
    {t : ℝ} (ht : Active σ ζ t) : threshold < energy t :=
  henergy t ht.lt_terminal

end KomlosQuarter


==> anc/lean/KomlosQuarter/EventUpdate.lean <==
import Mathlib
import KomlosQuarter.CappedCapital

/-!
# Complete finite event-update bookkeeping

This module formalizes the deterministic capital bookkeeping performed after
one finite step. Existing active, non-dangerous cores are multiplicatively
updated and capped. Existing stopped cores retain their capital. New births
enter with capital one and add the same mass to the immigration term. Terminal
removal precedes dangerous marking, so a newly dangerous core must survive the
terminal filter.
-/

namespace KomlosQuarter

open scoped BigOperators

/-- Immigration-subtracted capital burden. -/
def capitalBurden (capital immigration : ℝ) : ℝ := capital - immigration

/-- Capital of an existing core after the step. Only members of `updated`
receive a capped multiplicative update; every other existing core is retained. -/
def existingCapitalAfter
    {α : Type*} [DecidableEq α]
    (updated : Finset α) (cap X growth : α → ℝ) (a : α) : ℝ :=
  if a ∈ updated then cappedUpdate (cap a) (X a) (growth a) else X a

/-- Total capital carried by a finite family. -/
def totalCapital
    {α : Type*} (S : Finset α) (q X : α → ℝ) : ℝ :=
  ∑ a ∈ S, q a * X a

/-- Total immigration mass of a finite family of births. -/
def immigrationMass
    {α : Type*} (S : Finset α) (q : α → ℝ) : ℝ :=
  ∑ a ∈ S, q a

/-- The pointwise existing-core update equals retained capital plus the
corresponding capped increment on the updated family. -/
theorem existingCapitalAfter_pointwise
    {α : Type*} [DecidableEq α]
    (updated : Finset α) (cap X growth q : α → ℝ) (a : α) :
    q a * existingCapitalAfter updated cap X growth a =
      q a * X a +
        if a ∈ updated then
          q a * (cappedUpdate (cap a) (X a) (growth a) - X a)
        else 0 := by
  by_cases ha : a ∈ updated
  · simp [existingCapitalAfter, ha]
    ring
  · simp [existingCapitalAfter, ha]

/-- Updating a subfamily of the existing cores changes total capital by the
sum of its weighted capped increments. -/
theorem totalCapital_existing_update
    {α : Type*} [DecidableEq α]
    (existing updated : Finset α) (cap X growth q : α → ℝ)
    (hUpdated : updated ⊆ existing) :
    totalCapital existing q (existingCapitalAfter updated cap X growth) =
      totalCapital existing q X +
        ∑ a ∈ updated,
          q a * (cappedUpdate (cap a) (X a) (growth a) - X a) := by
  unfold totalCapital
  calc
    (∑ a ∈ existing,
        q a * existingCapitalAfter updated cap X growth a)
        = ∑ a ∈ existing,
            (q a * X a +
              if a ∈ updated then
                q a * (cappedUpdate (cap a) (X a) (growth a) - X a)
              else 0) := by
          apply Finset.sum_congr rfl
          intro a _
          exact existingCapitalAfter_pointwise updated cap X growth q a
    _ = (∑ a ∈ existing, q a * X a) +
        ∑ a ∈ existing,
          if a ∈ updated then
            q a * (cappedUpdate (cap a) (X a) (growth a) - X a)
          else 0 := by
          rw [Finset.sum_add_distrib]
    _ = (∑ a ∈ existing, q a * X a) +
        ∑ a ∈ updated,
          q a * (cappedUpdate (cap a) (X a) (growth a) - X a) := by
          congr 1
          symm
          have hsum :
              (∑ a ∈ updated,
                if a ∈ updated then
                  q a * (cappedUpdate (cap a) (X a) (growth a) - X a)
                else 0) =
                ∑ a ∈ existing,
                  if a ∈ updated then
                    q a * (cappedUpdate (cap a) (X a) (growth a) - X a)
                  else 0 := by
            apply Finset.sum_subset hUpdated
            intro a _ ha
            simp [ha]
          simpa using hsum

/-- Births enter with capital one. Their total capital contribution equals
exactly their immigration mass. -/
theorem birth_totalCapital_eq_immigrationMass
    {α : Type*} (births : Finset α) (q : α → ℝ) :
    totalCapital births q (fun _ => 1) = immigrationMass births q := by
  unfold totalCapital immigrationMass
  apply Finset.sum_congr rfl
  intro a _
  ring

/-- Exact burden identity for one complete event update. Existing stopped
cores are retained, and births cancel between capital and immigration. -/
theorem complete_event_burden_identity
    {α : Type*} [DecidableEq α]
    (existing updated births : Finset α)
    (cap X growth q : α → ℝ) (immigration : ℝ)
    (hUpdated : updated ⊆ existing) :
    capitalBurden
        (totalCapital existing q (existingCapitalAfter updated cap X growth) +
          totalCapital births q (fun _ => 1))
        (immigration + immigrationMass births q)
      = capitalBurden (totalCapital existing q X) immigration +
          ∑ a ∈ updated,
            q a * (cappedUpdate (cap a) (X a) (growth a) - X a) := by
  rw [totalCapital_existing_update existing updated cap X growth q hUpdated,
    birth_totalCapital_eq_immigrationMass]
  unfold capitalBurden
  ring

/-- The complete burden increment is dominated by the weighted uncapped
exponential increment whenever the core masses are nonnegative. -/
theorem complete_event_burden_increment_le
    {α : Type*} [DecidableEq α]
    (existing updated births : Finset α)
    (cap X growth q : α → ℝ) (immigration : ℝ)
    (hUpdated : updated ⊆ existing)
    (hq : ∀ a ∈ updated, 0 ≤ q a) :
    capitalBurden
        (totalCapital existing q (existingCapitalAfter updated cap X growth) +
          totalCapital births q (fun _ => 1))
        (immigration + immigrationMass births q)
      - capitalBurden (totalCapital existing q X) immigration
      ≤ ∑ a ∈ updated, q a * (X a * (growth a - 1)) := by
  rw [complete_event_burden_identity existing updated births cap X growth q
    immigration hUpdated]
  simp only [add_sub_cancel_left]
  exact Finset.sum_le_sum fun a ha =>
    mul_le_mul_of_nonneg_left
      (capped_increment_le_uncapped (cap a) (X a) (growth a))
      (hq a ha)

/-- A threshold crossing whose uncapped capital reaches the cap is set exactly
at cap by the capped update. -/
theorem cappedUpdate_eq_cap_of_cap_le
    {cap X growth : ℝ} (h : cap ≤ X * growth) :
    cappedUpdate cap X growth = cap := by
  exact min_eq_left h

/-- Exponential threshold crossing implies exact cap capital. -/
theorem exponential_crossing_sets_cap
    {lam B Znext X growth : ℝ}
    (hLam : 0 ≤ lam) (hcross : B ≤ Znext)
    (hcapital : X * growth = Real.exp (lam * Znext)) :
    cappedUpdate (Real.exp (lam * B)) X growth = Real.exp (lam * B) := by
  apply cappedUpdate_eq_cap_of_cap_le
  rw [hcapital]
  exact Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_left hcross hLam)

/-- Surviving threshold crossings are the newly dangerous cores marked after
terminal removal. -/
def newDangerousAfterTerminal
    {α : Type*} [DecidableEq α]
    (existing terminal crossed : Finset α) : Finset α :=
  crossed ∩ (existing \ terminal)

/-- Every newly dangerous core is an existing survivor. -/
theorem newDangerousAfterTerminal_subset_survivors
    {α : Type*} [DecidableEq α]
    (existing terminal crossed : Finset α) :
    newDangerousAfterTerminal existing terminal crossed ⊆ existing \ terminal := by
  exact Finset.inter_subset_right

/-- No core removed as terminal on the step is newly marked dangerous. -/
theorem newDangerousAfterTerminal_disjoint_terminal
    {α : Type*} [DecidableEq α]
    (existing terminal crossed : Finset α) :
    Disjoint (newDangerousAfterTerminal existing terminal crossed) terminal := by
  rw [Finset.disjoint_left]
  intro a haDanger haTerminal
  have haSurvivor :=
    newDangerousAfterTerminal_subset_survivors existing terminal crossed haDanger
  exact (Finset.mem_sdiff.mp haSurvivor).2 haTerminal

/-- Every newly dangerous core belongs to the existing family. -/
theorem newDangerousAfterTerminal_subset_existing
    {α : Type*} [DecidableEq α]
    (existing terminal crossed : Finset α) :
    newDangerousAfterTerminal existing terminal crossed ⊆ existing := by
  intro a ha
  exact (Finset.mem_sdiff.mp
    (newDangerousAfterTerminal_subset_survivors existing terminal crossed ha)).1

/-- The complete post-step dangerous set retains old dangerous survivors and
adds surviving new threshold crossings. -/
def dangerousStateAfter
    {α : Type*} [DecidableEq α]
    (oldDangerous terminal crossed : Finset α) : Finset α :=
  (oldDangerous ∪ crossed) \ terminal

/-- If the old dangerous cores and new crossings were active before the event,
the complete post-step dangerous set consists only of active survivors. -/
theorem dangerousStateAfter_subset_survivors
    {α : Type*} [DecidableEq α]
    (active oldDangerous terminal crossed : Finset α)
    (hOld : oldDangerous ⊆ active)
    (hCrossed : crossed ⊆ active) :
    dangerousStateAfter oldDangerous terminal crossed ⊆ active \ terminal := by
  intro a ha
  have haParts := Finset.mem_sdiff.mp ha
  refine Finset.mem_sdiff.mpr ⟨?_, haParts.2⟩
  rcases Finset.mem_union.mp haParts.1 with haOld | haCrossed
  · exact hOld haOld
  · exact hCrossed haCrossed

/-- Terminal removal is disjoint from the complete post-step dangerous set. -/
theorem dangerousStateAfter_disjoint_terminal
    {α : Type*} [DecidableEq α]
    (oldDangerous terminal crossed : Finset α) :
    Disjoint (dangerousStateAfter oldDangerous terminal crossed) terminal := by
  rw [Finset.disjoint_left]
  intro a haDanger haTerminal
  exact (Finset.mem_sdiff.mp haDanger).2 haTerminal

/-- Every old dangerous survivor remains dangerous after the event. -/
theorem oldDangerous_survivor_mem_dangerousStateAfter
    {α : Type*} [DecidableEq α]
    (oldDangerous terminal crossed : Finset α) {a : α}
    (haOld : a ∈ oldDangerous) (haTerminal : a ∉ terminal) :
    a ∈ dangerousStateAfter oldDangerous terminal crossed := by
  exact Finset.mem_sdiff.mpr ⟨Finset.mem_union_left crossed haOld, haTerminal⟩

/-- Every surviving new threshold crossing becomes dangerous after the event. -/
theorem crossed_survivor_mem_dangerousStateAfter
    {α : Type*} [DecidableEq α]
    (oldDangerous terminal crossed : Finset α) {a : α}
    (haCrossed : a ∈ crossed) (haTerminal : a ∉ terminal) :
    a ∈ dangerousStateAfter oldDangerous terminal crossed := by
  exact Finset.mem_sdiff.mpr ⟨Finset.mem_union_right oldDangerous haCrossed, haTerminal⟩

/-- Cap capital propagates to the complete dangerous set: old dangerous cores
are retained, while new surviving crossings receive a capped update. -/
theorem dangerousStateAfter_capital_eq_cap
    {α : Type*} [DecidableEq α]
    (updated oldDangerous terminal crossed : Finset α)
    (cap X growth : α → ℝ)
    (hOldUpdated : Disjoint oldDangerous updated)
    (hOldCap : ∀ a ∈ oldDangerous, X a = cap a)
    (hCrossedUpdated : crossed ⊆ updated)
    (hCrossedCap : ∀ a ∈ crossed,
      cappedUpdate (cap a) (X a) (growth a) = cap a) :
    ∀ a ∈ dangerousStateAfter oldDangerous terminal crossed,
      existingCapitalAfter updated cap X growth a = cap a := by
  intro a haDanger
  have haUnion := (Finset.mem_sdiff.mp haDanger).1
  rcases Finset.mem_union.mp haUnion with haOld | haCrossed
  · have haNotUpdated : a ∉ updated := by
      intro haUpdated
      exact Finset.disjoint_left.mp hOldUpdated haOld haUpdated
    simp [existingCapitalAfter, haNotUpdated, hOldCap a haOld]
  · have haUpdated := hCrossedUpdated haCrossed
    simp [existingCapitalAfter, haUpdated, hCrossedCap a haCrossed]

/-- Exact cap capital on the complete post-step dangerous set yields the
manuscript's capital domination for its total mass. -/
theorem dangerousStateAfter_capital_bound
    {α : Type*} [DecidableEq α]
    (existing oldDangerous terminal crossed : Finset α)
    (q Xafter : α → ℝ) {cap : ℝ}
    (hOld : oldDangerous ⊆ existing)
    (hCrossed : crossed ⊆ existing)
    (hq : ∀ a ∈ existing, 0 ≤ q a)
    (hX : ∀ a ∈ existing, 0 ≤ Xafter a)
    (hcap : ∀ a ∈ dangerousStateAfter oldDangerous terminal crossed,
      Xafter a = cap) :
    cap * ∑ a ∈ dangerousStateAfter oldDangerous terminal crossed, q a ≤
      totalCapital existing q Xafter := by
  unfold totalCapital
  apply dangerous_cap_mass_le_total existing
    (dangerousStateAfter oldDangerous terminal crossed) q Xafter
  · intro a ha
    have haSurvivor := dangerousStateAfter_subset_survivors existing
      oldDangerous terminal crossed hOld hCrossed ha
    exact (Finset.mem_sdiff.mp haSurvivor).1
  · exact hq
  · exact hX
  · exact hcap

/-- Exact cap capital on newly dangerous survivors yields the corresponding
capital domination for their total mass. -/
theorem dangerous_after_event_capital_bound
    {α : Type*} [DecidableEq α]
    (existing terminal crossed : Finset α)
    (q Xafter : α → ℝ) {cap : ℝ}
    (hq : ∀ a ∈ existing, 0 ≤ q a)
    (hX : ∀ a ∈ existing, 0 ≤ Xafter a)
    (hcap : ∀ a ∈ newDangerousAfterTerminal existing terminal crossed,
      Xafter a = cap) :
    cap * ∑ a ∈ newDangerousAfterTerminal existing terminal crossed, q a ≤
      totalCapital existing q Xafter := by
  unfold totalCapital
  exact dangerous_cap_mass_le_total existing
    (newDangerousAfterTerminal existing terminal crossed) q Xafter
    (newDangerousAfterTerminal_subset_existing existing terminal crossed)
    hq hX hcap

end KomlosQuarter


==> anc/lean/KomlosQuarter/FiniteClock.lean <==
import Mathlib
import KomlosQuarter.Ledger

/-!
# Exact finite-step Euclidean clock

This module formalizes the deterministic part of the signed spectral-atom
increment: orthogonality and unit squared norm force the Euclidean energy to
increase by exactly `h²` at each step.  It also records the coordinatewise
cube-preservation estimate and the resulting step-count bound.
-/

namespace KomlosQuarter

open scoped BigOperators

variable {ι : Type*} [Fintype ι]

/-- Squared Euclidean norm on a finite coordinate type. -/
def normSq (x : ι → ℝ) : ℝ := ∑ j, x j ^ 2

/-- Polarization of the squared norm for a finite step. -/
theorem normSq_add_step (x v : ι → ℝ) (h : ℝ) :
    normSq (fun j => x j + h * v j) =
      normSq x + 2 * h * dot x v + h ^ 2 * normSq v := by
  unfold normSq dot
  rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib,
    ← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro j _
  ring

/-- Orthogonality to the current point and a unit direction give the exact
finite-step clock identity. -/
theorem exact_clock_step
    (x v : ι → ℝ) (h : ℝ)
    (horth : dot x v = 0) (hunit : normSq v = 1) :
    normSq (fun j => x j + h * v j) = normSq x + h ^ 2 := by
  rw [normSq_add_step, horth, hunit]
  ring

/-- A coordinate at distance at least `h` from the cube boundary remains in
the cube after a direction of coordinate magnitude at most one. -/
theorem coordinate_step_mem_cube
    {x v h : ℝ} (hh : 0 ≤ h)
    (hx : |x| ≤ 1 - h) (hv : |v| ≤ 1) :
    |x + h * v| ≤ 1 := by
  calc
    |x + h * v| ≤ |x| + |h * v| := abs_add_le _ _
    _ = |x| + h * |v| := by rw [abs_mul, abs_of_nonneg hh]
    _ ≤ (1 - h) + h * 1 :=
      add_le_add hx (mul_le_mul_of_nonneg_left hv hh)
    _ = 1 := by ring

/-- If the exact clock has run for `steps` steps while the state remains in a
cube of squared radius `n`, then the number of steps is at most `n / h²`. -/
theorem step_count_le
    {steps : ℕ} {h energy n : ℝ}
    (hh : 0 < h)
    (hclock : (steps : ℝ) * h ^ 2 = energy)
    (henergy : energy ≤ n) :
    (steps : ℝ) ≤ n / h ^ 2 := by
  apply (le_div_iff₀ (sq_pos_of_pos hh)).2
  rw [hclock]
  exact henergy

/-- Accumulating an exact `h²` clock from zero gives the closed form after a
finite number of steps. -/
theorem clock_iterate
    (energy : ℕ → ℝ) (h : ℝ)
    (hzero : energy 0 = 0)
    (hsucc : ∀ t, energy (t + 1) = energy t + h ^ 2) :
    ∀ t, energy t = (t : ℝ) * h ^ 2 := by
  intro t
  induction t with
  | zero => simpa using hzero
  | succ t ih =>
      rw [Nat.cast_succ, hsucc t, ih]
      ring

end KomlosQuarter


==> anc/lean/KomlosQuarter/FiniteRowCharge.lean <==
import Mathlib

/-!
# Finite-row affine spectral-independence charge

The affine SDP feasibility proof loses the codimension `m / alpha` for an
`m`-row block with target spectral coefficient `alpha`.  Dividing by the
ambient dimension gives the charge `m / (alpha * h)`.  This module records the
algebra and the R6 bandwise specialization.
-/

namespace KomlosQuarter

open scoped BigOperators

/-- Equivalent forms of the finite-row affine charge. -/
theorem finite_row_charge_identity
    {m alpha h : ℝ} (halpha : alpha ≠ 0) (hh : h ≠ 0) :
    (m / h) / alpha = m / (alpha * h) := by
  field_simp

/-- The active-core count `m < 4 E / s` and the R6 coefficient
`alpha = 58 / (3s)` give the charge `6 E / (29 H)`. -/
theorem r9_band_affine_charge
    {m energy s H : ℝ}
    (hs : 0 < s) (hH : 0 < H)
    (hm : m < 4 * energy / s) :
    m / (H * (58 / (3 * s))) < 6 * energy / (29 * H) := by
  have hden : 0 < H * (58 / (3 * s)) := by positivity
  calc
    m / (H * (58 / (3 * s))) <
        (4 * energy / s) / (H * (58 / (3 * s))) :=
      (div_lt_div_iff_of_pos_right hden).2 hm
    _ = 6 * energy / (29 * H) := by
      field_simp
      ring

/-- Summing the bandwise estimates and the total-energy inequality gives the
consolidated affine charge `6/29`. -/
theorem r9_total_affine_charge
    {ι : Type*} [Fintype ι]
    (charge energy : ι → ℝ) {H : ℝ}
    (hH : 0 < H)
    (hcharge : ∀ i, charge i ≤ (6 / (29 * H)) * energy i)
    (henergy : ∑ i, energy i ≤ H) :
    ∑ i, charge i ≤ (6 / 29 : ℝ) := by
  have hcoef : 0 ≤ (6 / (29 * H) : ℝ) := by positivity
  calc
    ∑ i, charge i ≤ ∑ i, (6 / (29 * H)) * energy i :=
      Finset.sum_le_sum fun i _ => hcharge i
    _ = (6 / (29 * H)) * ∑ i, energy i := by
      rw [Finset.mul_sum]
    _ ≤ (6 / (29 * H)) * H :=
      mul_le_mul_of_nonneg_left henergy hcoef
    _ = (6 / 29 : ℝ) := by
      field_simp

/-- The finite-row charge and the R6 hard-space fraction leave the exact
positive feasibility margin already certified in the consolidated arithmetic. -/
theorem r9_finite_row_budget_strict :
    (71 / 144 : ℝ) + 3 / 10 + 1 / 65536 + 6 / 29 < 1 := by
  norm_num

end KomlosQuarter


==> anc/lean/KomlosQuarter/FiniteSlack.lean <==
import Mathlib

/-!
# Removing vanishing slack on a finite terminal set

For a full colouring the terminal set is finite.  If every positive slack
admits a terminal object below `C + slack`, then a genuine minimizer is below
`C`.  This avoids a compactness argument for the final sign colouring.
-/

namespace KomlosQuarter

/-- A bound valid with every positive additive slack is attained on a finite
nonempty family. -/
theorem exists_le_of_forall_pos_exists_le_add
    {α : Type*} [Fintype α] [Nonempty α]
    (value : α → ℝ) {C : ℝ}
    (happrox : ∀ ε : ℝ, 0 < ε → ∃ a, value a ≤ C + ε) :
    ∃ a, value a ≤ C := by
  obtain ⟨a, hmin⟩ := Finite.exists_min value
  by_cases ha : value a ≤ C
  · exact ⟨a, ha⟩
  · have hCa : C < value a := lt_of_not_ge ha
    let ε := (value a - C) / 2
    have hε : 0 < ε := by
      dsimp [ε]
      linarith
    obtain ⟨b, hb⟩ := happrox ε hε
    have hab := hmin b
    dsimp [ε] at hb
    linarith

/-- The same principle for a finite set represented as a finset. -/
theorem exists_mem_le_of_forall_pos_exists_mem_le_add
    {α : Type*} [DecidableEq α]
    (S : Finset α) (hS : S.Nonempty)
    (value : α → ℝ) {C : ℝ}
    (happrox : ∀ ε : ℝ, 0 < ε → ∃ a ∈ S, value a ≤ C + ε) :
    ∃ a ∈ S, value a ≤ C := by
  let : Fintype {a // a ∈ S} := Fintype.ofFinite {a // a ∈ S}
  let : Nonempty {a // a ∈ S} := ⟨⟨hS.choose, hS.choose_spec⟩⟩
  obtain ⟨a, ha⟩ := exists_le_of_forall_pos_exists_le_add
    (fun x : {a // a ∈ S} => value x.1) (C := C) (by
      intro ε hε
      obtain ⟨b, hbS, hb⟩ := happrox ε hε
      exact ⟨⟨b, hbS⟩, hb⟩)
  exact ⟨a.1, a.2, ha⟩

end KomlosQuarter


==> anc/lean/KomlosQuarter/FourthOrderTransfer.lean <==
import Mathlib

/-!
# The algebraic transfer from a fourth-order Taylor estimate

The analytic work in the one-step potential lemma produces a Taylor upper
bound with nonpositive quadratic coefficient.  This module checks the final
algebraic step turning that estimate into an exponential `C h⁴` bound.
-/

namespace KomlosQuarter

/-- A nonpositive quadratic term may be discarded from an upper Taylor
bound. -/
theorem fourth_order_taylor_drop_quadratic
    {Fh F2 M h : ℝ}
    (hF2 : F2 ≤ 0)
    (hTaylor : Fh ≤ 1 + (F2 / 2) * h ^ 2 + (M / 24) * h ^ 4) :
    Fh ≤ 1 + (M / 24) * h ^ 4 := by
  have hF2half : F2 / 2 ≤ 0 := by linarith
  have hquad : (F2 / 2) * h ^ 2 ≤ 0 :=
    mul_nonpos_of_nonpos_of_nonneg hF2half (sq_nonneg h)
  linarith

/-- The fourth-order Taylor upper bound implies the exponential correction
used by the finite child-selection argument. -/
theorem fourth_order_taylor_le_exp
    {Fh F2 M h : ℝ}
    (hF2 : F2 ≤ 0)
    (hTaylor : Fh ≤ 1 + (F2 / 2) * h ^ 2 + (M / 24) * h ^ 4) :
    Fh ≤ Real.exp ((M / 24) * h ^ 4) := by
  have hdrop := fourth_order_taylor_drop_quadratic hF2 hTaylor
  have htangent :
      1 + (M / 24) * h ^ 4 ≤ Real.exp ((M / 24) * h ^ 4) := by
    simpa [add_comm] using Real.add_one_le_exp ((M / 24) * h ^ 4)
  exact hdrop.trans htangent

/-- An `O(h⁴)` one-step correction accumulated over at most `n / h²` steps
is bounded by `C n h²`. -/
theorem accumulated_fourth_order_correction
    {steps : ℕ} {C n h : ℝ}
    (hC : 0 ≤ C)
    (hsteps : (steps : ℝ) * h ^ 2 ≤ n) :
    (steps : ℝ) * C * h ^ 4 ≤ C * n * h ^ 2 := by
  have hfactor : 0 ≤ C * h ^ 2 := mul_nonneg hC (sq_nonneg h)
  calc
    (steps : ℝ) * C * h ^ 4
        = (C * h ^ 2) * ((steps : ℝ) * h ^ 2) := by ring
    _ ≤ (C * h ^ 2) * n := mul_le_mul_of_nonneg_left hsteps hfactor
    _ = C * n * h ^ 2 := by ring

end KomlosQuarter


==> anc/lean/KomlosQuarter/FrozenCorrectionR18.lean <==
import Mathlib
import KomlosQuarter.RowHistoryR13

/-!
# The row-history correction when previously frozen coordinates move

This theorem records the algebra required by K26--K27 exchanges. It does not
permit such exchanges in the quarter programme's transition relation.
-/
namespace KomlosQuarter.R18

open scoped BigOperators
open KomlosQuarter

/-- Exact row refinement with the full change on the formerly frozen set. -/
theorem row_refinement_with_frozen_motion
    {ι : Type*} [Fintype ι] [DecidableEq ι]
    (residual tail core next birth endpoint final : ι → ℝ)
    (alive : Finset ι)
    (hsplit : ∀ j, residual j = tail j + core j)
    (hnext : next = restrictTo alive core) :
    dot residual (fun j => final j - birth j) =
      dot tail (fun j => final j - birth j) +
      dot core (fun j => endpoint j - birth j) +
      dot next (fun j => final j - endpoint j) +
      dot (fun j => core j - restrictTo alive core j)
        (fun j => final j - endpoint j) := by
  rw [hnext]
  unfold dot
  calc
    _ = ∑ j, (tail j * (final j - birth j) +
        core j * (endpoint j - birth j) +
        restrictTo alive core j * (final j - endpoint j) +
        (core j - restrictTo alive core j) * (final j - endpoint j)) := by
      apply Finset.sum_congr rfl
      intro j _
      rw [hsplit j]
      ring
    _ = _ := by simp only [Finset.sum_add_distrib]

/-- Permanent freezing annihilates exactly the additional correction. -/
theorem frozen_motion_correction_zero
    {ι : Type*} [Fintype ι] [DecidableEq ι]
    (core endpoint final : ι → ℝ) (alive : Finset ι)
    (hfrozen : ∀ j, j ∉ alive → final j = endpoint j) :
    dot (fun j => core j - restrictTo alive core j)
      (fun j => final j - endpoint j) = 0 := by
  unfold dot
  apply Finset.sum_eq_zero
  intro j _
  by_cases hj : j ∈ alive
  · simp [restrictTo, hj]
  · simp [restrictTo, hj, hfrozen j hj]

end KomlosQuarter.R18


==> anc/lean/KomlosQuarter/GeometricBudgetR17.lean <==
import Mathlib
import KomlosQuarter.PotentialBudgetR17

/-!
# Geometric premises supplied by the concrete successor

The energy interval in the potential-to-count implication is generated by
RowStep's actual terminal test and normalization. Initial burden is computed
from InitialRow, rather than assumed to vanish.
-/
namespace KomlosQuarter.R17

open scoped BigOperators
open KomlosQuarter KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15 KomlosQuarter.R16

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

omit [Fintype ι] in
theorem restriction_zero_outside {V : Finset ι} {u v : ι → ℝ}
    (hu : Restriction u (restrictTo V v)) {j : ι} (hj : j ∉ V) : u j = 0 := by
  rcases hu j with hz | he
  · exact hz
  · simpa [restrictTo, hj] using he

theorem restricted_squareMass (V : Finset ι) (v : ι → ℝ) :
    squareMass (restrictTo V v) = massOn V v := by
  unfold squareMass massOn restrictTo
  have h : ∀ j, (if j ∈ V then v j else 0) ^ 2 = if j ∈ V then v j ^ 2 else 0 := by
    intro j
    split_ifs <;> simp
  simp only [h, Finset.sum_ite_mem, Finset.univ_inter]

theorem supported_mass_eq_squareMass {V : Finset ι} {u v : ι → ℝ}
    (hu : Restriction u (restrictTo V v)) : massOn V u = squareMass u := by
  unfold massOn squareMass
  apply Finset.sum_subset (Finset.subset_univ V)
  intro j _ hj
  rw [restriction_zero_outside hu hj]
  simp

/-- A new active core has its whole normalized mass on the new alive set. -/
theorem normalized_active_mass {s B : ℕ → ℝ} {stop k b : ℕ}
    {V : Finset ι} {v : ι → ℝ} {nf : NormalForm ι}
    (hs : ∀ a, 0 < s a) (hB : ∀ a, 0 < B a)
    (hn : Normalizes s B stop k (restrictTo V v) nf)
    (he : squareMass (restrictTo V v) ≤ s k) (hb : nf.band = some b) :
    s (b + 1) < massOn V nf.residual := by
  have hg := hn.output_geometry hs hB he
  have hg' : s (b + 1) < squareMass nf.residual ∧
      squareMass nf.residual ≤ s b ∧ ∀ j, |nf.residual j| ≤ s b / B b := by
    simpa [OutputGeometry, hb] using hg
  rw [supported_mass_eq_squareMass hn.residual_restriction]
  exact hg'.1

/-- Adoption uses that exact active residual and its band label. -/
theorem adopt_active_mass {s B : ℕ → ℝ} {stop k : ℕ}
    {V : Finset ι} {v point : ι → ℝ} {ar : Archive ι} {nf : NormalForm ι}
    (hs : ∀ a, 0 < s a) (hB : ∀ a, 0 < B a)
    (hn : Normalizes s B stop k (restrictTo V v) nf)
    (he : squareMass (restrictTo V v) ≤ s k)
    (c : CoreFrame ι) (hc : (adopt ar point nf).mode = .active c) :
    s (c.band + 1) < massOn V c.coeff := by
  cases hb : nf.band with
  | none => simp [adopt, hb] at hc
  | some b =>
      have heq : newborn b nf.residual point = c := by simpa [adopt, hb] using hc
      rw [← heq]
      exact normalized_active_mass hs hB hn he hb

/-- The post-step active interval follows from the actual event, including
large-row entry and immediate multi-band peeling. No previous energy premise
is used. -/
theorem row_step_active_mass {s B lam beta : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    {x v a : ι → ℝ} {r r' : RowState ι}
    (hs : ∀ b, 0 < s b) (hB : ∀ b, 0 < B b)
    (he : RowStep s B lam beta stop h x v a r r') :
    ∀ c, r'.mode = .active c →
      s (c.band + 1) < massOn (aliveSet h (nextPoint h x v)) c.coeff := by
  cases he with
  | largeStay => intro c hc; cases hc
  | terminalStay => intro c hc; cases hc
  | largeEnter ar nf hsmall hn => exact adopt_active_mass hs hB hn hsmall
  | activeRetire ar old nf ht hn =>
      exact adopt_active_mass hs hB hn ((terminalFlag_true s h x v old).mp ht)
  | activeStay ar old ht =>
      intro c hc
      have heq : advanceFrame s B lam beta h x v old = c := by
        simpa only [RowMode.active.injEq] using hc
      have hnot : ¬ squareMass (restrictTo (aliveSet h (nextPoint h x v)) old.coeff) ≤
          s (old.band + 1) := by
        intro hsmall
        have htrue := (terminalFlag_true s h x v old).mpr hsmall
        rw [ht] at htrue
        cases htrue
      rw [← heq]
      change s (old.band + 1) < massOn (aliveSet h (nextPoint h x v)) old.coeff
      rw [← restricted_squareMass]
      exact lt_of_not_ge hnot

variable {ρ : Type*}

/-- All row events use the same endpoint in the matrix state. -/
theorem matrix_step_active_mass {A : ρ → ι → ℝ} {s B lam beta : ℕ → ℝ}
    {stop : ℕ} {h : ℝ} {v : ι → ℝ} {st st' : MatrixState ρ ι}
    (hs : ∀ b, 0 < s b) (hB : ∀ b, 0 < B b)
    (he : MatrixStep A s B lam beta stop h v st st') :
    ∀ i c, (st'.rows i).mode = .active c →
      s (c.band + 1) < massOn (aliveSet h st'.point) c.coeff := by
  intro i c hc
  rw [he.1]
  exact row_step_active_mass hs hB (he.2 i) c hc

/-- InitialRow contains only unborn or newly born capital, so its burden is zero. -/
theorem initial_row_burden_zero {s B : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    {a : ι → ℝ} {r : RowState ι} (hi : InitialRow s B stop h a r)
    (j : ι) (k : ℕ) : rowBurden s j k r = 0 := by
  classical
  by_cases he : s 0 < squareMass (restrictTo (aliveSet h (fun _ => 0)) a)
  · have hr : r = ⟨emptyArchive, .large⟩ := by simpa [InitialRow, he] using hi
    rw [hr]
    simp [rowBurden, archiveBurden, modeBurden, emptyArchive]
  · obtain ⟨nf, _, hr⟩ := (show ∃ nf,
        Normalizes s B stop 0 (restrictTo (aliveSet h (fun _ => 0)) a) nf ∧
        r = adopt emptyArchive (fun _ => 0) nf by simpa [InitialRow, he] using hi)
    rw [hr, adopt_burden]
    rfl

/-- The uncorrected initial potential has its actual finite-band mass. -/
theorem initial_matrix_potential [Fintype ρ]
    {A : ρ → ι → ℝ} {s B : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    (st : MatrixState ρ ι) (w K : ℕ → ℝ)
    (hi : ∀ i, InitialRow s B stop h (A i) (st.rows i)) :
    matrixPotential s w K stop st =
      (Fintype.card ι : ℝ) * ∑ b : Fin stop, w b := by
  have hzero : ∀ j k, matrixBurden s st j k = 0 := by
    intro j k
    unfold matrixBurden
    apply Finset.sum_eq_zero
    intro i _
    exact initial_row_burden_zero (hi i) j k
  simp [matrixPotential, hzero, nsmul_eq_mul]

/-- At an actual successor, both historical validity and the active energy
premise are derived. Capital validity and the potential bound remain visible. -/
theorem dangerous_count_after_step [Fintype ρ]
    (A : ρ → ι → ℝ) (st st' : MatrixState ρ ι)
    (s B lam beta omega w K : ℕ → ℝ) (stop : ℕ) (h : ℝ) (v : ι → ℝ)
    (hs : ∀ b, 0 < s b) (hB : ∀ b, 0 < B b)
    (hhalf : ∀ b, s (b + 1) = s b / 2)
    (he : MatrixStep A s B lam beta stop h v st st')
    (hh : ∀ i, HistoryValid (A i) stop (st.rows i))
    (hv : ∀ i, RowProperty (fun _ c => ∀ e,
      (c.records e).Valid (B c.band) (lam c.band) (omega c.band)) st'.point (st'.rows i))
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1)
    (k : ℕ) (hk : k < stop) (hK : 0 < K k)
    (hw : ∀ b, 0 ≤ w b) (hwk : 0 < w k) {bound : ℝ}
    (hH : 0 < ((aliveSet h st'.point).card : ℝ))
    (hpot : matrixPotential s w K stop st' ≤ bound) :
    ((dangerSet st' k).card : ℝ) ≤
      2 * ((aliveSet h st'.point).card : ℝ) * Real.exp (-(lam k * B k)) *
      (2 / s k + K k * Real.log (bound / (w k * ((aliveSet h st'.point).card : ℝ)))) := by
  apply dangerous_count_of_potential A st' s B lam omega w K stop
    (aliveSet h st'.point) (matrix_history_preserved he hh) hv hcol ?_
    k hk (hs k) hK hw hwk hH hpot
  intro i c hc
  have hg := matrix_step_active_mass hs hB he i c hc
  simpa [hhalf] using hg

end KomlosQuarter.R17


==> anc/lean/KomlosQuarter/GeometricScheduleR12.lean <==
import Mathlib

/-!
# R12 head-tail geometric schedule

The top-band weight is `17/140`. The remaining mass `123/140` is distributed
as a geometric tail of ratio `15/17`.
-/

namespace KomlosQuarter

open scoped BigOperators Topology

/-- Geometric tail weight at offset `k`, corresponding to band `k + 1`. -/
noncomputable def r12TailWeight (k : ℕ) : ℝ :=
  (123 / 1190 : ℝ) * (15 / 17 : ℝ) ^ k

/-- The tail ratio lies strictly between zero and one. -/
theorem r12_tail_ratio_mem :
    0 < (15 / 17 : ℝ) ∧ (15 / 17 : ℝ) < 1 := by
  norm_num

/-- The tail `tsum` is exactly `123/140`. -/
theorem r12_tail_weight_tsum :
    ∑' k : ℕ, r12TailWeight k = (123 / 140 : ℝ) := by
  have hnorm : ‖(15 / 17 : ℝ)‖ < 1 := by
    norm_num [Real.norm_eq_abs]
  unfold r12TailWeight
  rw [tsum_mul_left, tsum_geometric_of_norm_lt_one hnorm]
  norm_num

/-- The top weight and geometric tail partition one exactly. -/
theorem r12_weight_budget_exact :
    (17 / 140 : ℝ) + ∑' k : ℕ, r12TailWeight k = 1 := by
  rw [r12_tail_weight_tsum]
  norm_num

/-- Scaling the exact weight budget by `43/80` gives the dangerous-core
budget used by R12. -/
theorem r12_delta_budget_exact :
    (43 / 80 : ℝ) *
      ((17 / 140 : ℝ) + ∑' k : ℕ, r12TailWeight k) = 43 / 80 := by
  rw [r12_weight_budget_exact]
  ring

end KomlosQuarter


==> anc/lean/KomlosQuarter/GlobalInduction.lean <==
import Mathlib
import KomlosQuarter.EventUpdate
import KomlosQuarter.FourthOrderTransfer

/-!
# Global induction for the finite event path

This module assembles the checked one-step event semantics into finite-path
statements. It proves additive telescoping of the immigration-subtracted
capital burden, multiplicative iteration of the corrected potential, the
clock-to-fourth-order exponent reduction, and propagation of exact cap capital
through the complete dangerous-state transition.
-/

namespace KomlosQuarter

open scoped BigOperators

/-- One-step upper bounds on a burden telescope over a finite path. -/
theorem finite_burden_telescope
    (burden error : ℕ → ℝ) :
    ∀ N : ℕ,
      (∀ t < N, burden (t + 1) - burden t ≤ error t) →
      burden N ≤ burden 0 + ∑ t ∈ Finset.range N, error t := by
  intro N
  induction N with
  | zero =>
      intro _
      simp
  | succ N ih =>
      intro hstep
      have hprev : ∀ t < N, burden (t + 1) - burden t ≤ error t := by
        intro t ht
        exact hstep t (Nat.lt_trans ht (Nat.lt_succ_self N))
      have hih := ih hprev
      have hlast := hstep N (Nat.lt_succ_self N)
      rw [Finset.sum_range_succ]
      linarith

/-- Iterating a nonnegative one-step multiplicative factor gives the expected
finite geometric bound. -/
theorem finite_multiplicative_iteration
    (potential : ℕ → ℝ) (factor : ℝ) (hfactor : 0 ≤ factor) :
    ∀ N : ℕ,
      (∀ t < N, potential (t + 1) ≤ factor * potential t) →
      potential N ≤ factor ^ N * potential 0 := by
  intro N
  induction N with
  | zero =>
      intro _
      simp
  | succ N ih =>
      intro hstep
      have hprev : ∀ t < N, potential (t + 1) ≤ factor * potential t := by
        intro t ht
        exact hstep t (Nat.lt_trans ht (Nat.lt_succ_self N))
      have hih := ih hprev
      have hlast := hstep N (Nat.lt_succ_self N)
      calc
        potential (N + 1) ≤ factor * potential N := hlast
        _ ≤ factor * (factor ^ N * potential 0) :=
          mul_le_mul_of_nonneg_left hih hfactor
        _ = factor ^ (N + 1) * potential 0 := by
          rw [pow_succ]
          ring

/-- The fourth-order one-step correction therefore iterates deterministically
along any selected finite path. -/
theorem finite_fourth_order_iteration
    (potential : ℕ → ℝ) (C h : ℝ) (N : ℕ)
    (hstep : ∀ t < N,
      potential (t + 1) ≤ Real.exp (C * h ^ 4) * potential t) :
    potential N ≤ (Real.exp (C * h ^ 4)) ^ N * potential 0 := by
  exact finite_multiplicative_iteration potential (Real.exp (C * h ^ 4))
    (Real.exp_pos _).le N hstep

/-- An exact-clock step count converts the accumulated fourth-order exponent
from `N C h⁴` to `C n h²`. -/
theorem fourth_order_exponent_from_clock
    {N : ℕ} {C h n : ℝ}
    (hC : 0 ≤ C)
    (hclock : (N : ℝ) * h ^ 2 ≤ n) :
    (N : ℝ) * C * h ^ 4 ≤ C * n * h ^ 2 := by
  have hfactor : 0 ≤ C * h ^ 2 := mul_nonneg hC (sq_nonneg h)
  calc
    (N : ℝ) * C * h ^ 4 =
        (C * h ^ 2) * ((N : ℝ) * h ^ 2) := by ring
    _ ≤ (C * h ^ 2) * n :=
      mul_le_mul_of_nonneg_left hclock hfactor
    _ = C * n * h ^ 2 := by ring

/-- Package the additive burden and multiplicative potential inductions into
one finite-path interface. -/
theorem global_event_path_bounds
    (burden error potential : ℕ → ℝ)
    (factor : ℝ) (hfactor : 0 ≤ factor) (N : ℕ)
    (hburden : ∀ t < N, burden (t + 1) - burden t ≤ error t)
    (hpotential : ∀ t < N,
      potential (t + 1) ≤ factor * potential t) :
    burden N ≤ burden 0 + ∑ t ∈ Finset.range N, error t ∧
      potential N ≤ factor ^ N * potential 0 := by
  exact ⟨finite_burden_telescope burden error N hburden,
    finite_multiplicative_iteration potential factor hfactor N hpotential⟩

/-- Exact cap capital propagates through an arbitrary finite sequence of
complete event updates. Old dangerous survivors are retained, new surviving
crossings are added, and terminal cores are removed before the next state. -/
theorem dangerous_cap_invariant_iterate
    {α : Type*} [DecidableEq α]
    (dangerous terminal crossed updated : ℕ → Finset α)
    (capital : ℕ → α → ℝ)
    (cap : α → ℝ)
    (growth : ℕ → α → ℝ)
    (hDanger : ∀ t,
      dangerous (t + 1) =
        dangerousStateAfter (dangerous t) (terminal t) (crossed t))
    (hCapital : ∀ t a,
      capital (t + 1) a =
        existingCapitalAfter (updated t) cap (capital t) (growth t) a)
    (hOldUpdated : ∀ t, Disjoint (dangerous t) (updated t))
    (hCrossedUpdated : ∀ t, crossed t ⊆ updated t)
    (hCrossedCap : ∀ t a, a ∈ crossed t →
      cappedUpdate (cap a) (capital t a) (growth t a) = cap a)
    (hInitial : ∀ a ∈ dangerous 0, capital 0 a = cap a) :
    ∀ t a, a ∈ dangerous t → capital t a = cap a := by
  intro t
  induction t with
  | zero =>
      exact hInitial
  | succ t ih =>
      intro a ha
      have haAfter :
          a ∈ dangerousStateAfter (dangerous t) (terminal t) (crossed t) := by
        rw [← hDanger t]
        simpa [Nat.succ_eq_add_one] using ha
      have hstep := dangerousStateAfter_capital_eq_cap
        (updated t) (dangerous t) (terminal t) (crossed t)
        cap (capital t) (growth t)
        (hOldUpdated t) ih (hCrossedUpdated t) (hCrossedCap t)
      calc
        capital (t + 1) a =
            existingCapitalAfter (updated t) cap (capital t) (growth t) a :=
          hCapital t a
        _ = cap a := hstep a haAfter

/-- Every terminal family is disjoint from the dangerous family produced on
that step along a globally specified path. -/
theorem dangerous_path_disjoint_terminal
    {α : Type*} [DecidableEq α]
    (dangerous terminal crossed : ℕ → Finset α)
    (hDanger : ∀ t,
      dangerous (t + 1) =
        dangerousStateAfter (dangerous t) (terminal t) (crossed t)) :
    ∀ t, Disjoint (dangerous (t + 1)) (terminal t) := by
  intro t
  rw [hDanger t]
  exact dangerousStateAfter_disjoint_terminal
    (dangerous t) (terminal t) (crossed t)

end KomlosQuarter


==> anc/lean/KomlosQuarter/GradientBound.lean <==
import Mathlib

/-!
# Coordinate bound for the moving gradient

The shell drift uses the estimate `|e_j| ≤ 2 |c_j|`.  This module records the
assumptions that make that estimate valid: sign magnitude at most one, cube
membership, nonnegative regularization, and the peeling cap
`β |c_j| ≤ 1/2`.
-/

namespace KomlosQuarter

/-- Scalar moving-gradient estimate with every hypothesis explicit. -/
theorem movingGradient_coordinate_le
    {eps beta c x : ℝ}
    (heps : |eps| ≤ 1)
    (hbeta : 0 ≤ beta)
    (hcap : beta * |c| ≤ 1 / 2)
    (hx : |x| ≤ 1) :
    |eps * c - 2 * beta * c ^ 2 * x| ≤ 2 * |c| := by
  have hc : 0 ≤ |c| := abs_nonneg c
  have hfirst : |eps * c| ≤ |c| := by
    calc
      |eps * c| = |eps| * |c| := abs_mul _ _
      _ ≤ 1 * |c| := mul_le_mul_of_nonneg_right heps hc
      _ = |c| := one_mul _
  have hscaled : 2 * beta * |c| ^ 2 ≤ |c| := by
    calc
      2 * beta * |c| ^ 2 = (beta * |c|) * (2 * |c|) := by ring
      _ ≤ (1 / 2 : ℝ) * (2 * |c|) :=
        mul_le_mul_of_nonneg_right hcap (by positivity)
      _ = |c| := by ring
  have habsTerm :
      |2 * beta * c ^ 2 * x| = 2 * beta * |c| ^ 2 * |x| := by
    rw [abs_mul, abs_mul, abs_mul, abs_of_nonneg hbeta,
      abs_of_nonneg (sq_nonneg c), ← sq_abs]
    norm_num
  have hsecond : |2 * beta * c ^ 2 * x| ≤ |c| := by
    rw [habsTerm]
    calc
      2 * beta * |c| ^ 2 * |x| ≤ 2 * beta * |c| ^ 2 * 1 :=
        mul_le_mul_of_nonneg_left hx (by positivity)
      _ = 2 * beta * |c| ^ 2 := by ring
      _ ≤ |c| := hscaled
  have htri :
      |eps * c - 2 * beta * c ^ 2 * x| ≤
        |eps * c| + |2 * beta * c ^ 2 * x| := by
    calc
      |eps * c - 2 * beta * c ^ 2 * x| =
          |eps * c + -(2 * beta * c ^ 2 * x)| := by rw [sub_eq_add_neg]
      _ ≤ |eps * c| + |-(2 * beta * c ^ 2 * x)| := abs_add_le _ _
      _ = |eps * c| + |2 * beta * c ^ 2 * x| := by rw [abs_neg]
  calc
    |eps * c - 2 * beta * c ^ 2 * x| ≤
        |eps * c| + |2 * beta * c ^ 2 * x| := htri
    _ ≤ |c| + |c| := add_le_add hfirst hsecond
    _ = 2 * |c| := by ring

/-- Squaring the coordinate estimate gives the diagonal quadratic estimate
used after applying spectral independence. -/
theorem movingGradient_sq_le_four_mul
    {eps beta c x : ℝ}
    (heps : |eps| ≤ 1)
    (hbeta : 0 ≤ beta)
    (hcap : beta * |c| ≤ 1 / 2)
    (hx : |x| ≤ 1) :
    (eps * c - 2 * beta * c ^ 2 * x) ^ 2 ≤ 4 * c ^ 2 := by
  have h := movingGradient_coordinate_le heps hbeta hcap hx
  have hsquare :
      |eps * c - 2 * beta * c ^ 2 * x| ^ 2 ≤ (2 * |c|) ^ 2 :=
    (sq_le_sq₀ (abs_nonneg _) (by positivity)).2 h
  calc
    (eps * c - 2 * beta * c ^ 2 * x) ^ 2 =
        |eps * c - 2 * beta * c ^ 2 * x| ^ 2 := by rw [sq_abs]
    _ ≤ (2 * |c|) ^ 2 := hsquare
    _ = 4 * c ^ 2 := by rw [mul_pow, sq_abs]; norm_num

end KomlosQuarter


==> anc/lean/KomlosQuarter/GramCovarianceR19.lean <==
import Mathlib
import KomlosQuarter.SpectralAtom

/-!
# A finite unit covariance law from an actual positive semidefinite matrix

Mathlib's positive-square factorization supplies the Gram factor. Nonzero
rows are normalized and receive weights proportional to squared row length.
Zero rows carry zero probability and impose no geometric obligations. The
positive-support selection theorem is supplied in CovarianceSupportR19.
-/
namespace KomlosQuarter.R19

open scoped BigOperators MatrixOrder
open KomlosQuarter

variable {ι Ω κ : Type*} [Fintype ι] [Fintype Ω] [Fintype κ]

/-- A finite law with exact covariance U / trace U; geometry is asserted only
on positive-weight atoms, which is essential for singular Gram factors. -/
structure UnitCovarianceLaw (U : Matrix ι ι ℝ) (Ω : Type*) [Fintype Ω] where
  weight : Ω → ℝ
  direction : Ω → ι → ℝ
  weight_nonneg : ∀ a, 0 ≤ weight a
  weight_sum : ∑ a, weight a = 1
  mean_zero : ∀ i, ∑ a, weight a * direction a i = 0
  covariance : ∀ i j, ∑ a, weight a * direction a i * direction a j = U i j / U.trace
  unit : ∀ a, 0 < weight a → normSq (direction a) = 1

omit [Fintype Ω] [Fintype κ] in
theorem normSq_nonneg (v : ι → ℝ) : 0 ≤ normSq v :=
  Finset.sum_nonneg fun i _ => sq_nonneg (v i)

omit [Fintype Ω] [Fintype κ] in
theorem normSq_zero_coordinate {v : ι → ℝ} (hz : normSq v = 0) (i : ι) :
    v i = 0 := by
  have hs : v i ^ 2 ≤ normSq v :=
    Finset.single_le_sum (fun j _ => sq_nonneg (v j)) (Finset.mem_univ i)
  rw [hz] at hs
  nlinarith [sq_nonneg (v i)]

noncomputable def normalizedRow (B : κ → ι → ℝ) (r : κ) (i : ι) : ℝ :=
  B r i / Real.sqrt (normSq (B r))

omit [Fintype Ω] [Fintype κ] in
theorem normalizedRow_unit (B : κ → ι → ℝ) (r : κ)
    (hr : 0 < normSq (B r)) : normSq (normalizedRow B r) = 1 := by
  unfold normSq normalizedRow
  simp_rw [div_pow]
  rw [← Finset.sum_div, Real.sq_sqrt (normSq_nonneg (B r))]
  exact div_self hr.ne'

omit [Fintype Ω] [Fintype κ] in
theorem normalizedRow_outer (B : κ → ι → ℝ) (r : κ) (i j : ι) :
    normSq (B r) * normalizedRow B r i * normalizedRow B r j = B r i * B r j := by
  have hn := normSq_nonneg (B r)
  by_cases hz : normSq (B r) = 0
  · have hi := normSq_zero_coordinate hz i
    simp [hz, hi]
  · unfold normalizedRow
    calc
      _ = (normSq (B r) / (Real.sqrt (normSq (B r))) ^ 2) * (B r i * B r j) := by ring
      _ = _ := by rw [Real.sq_sqrt hn, div_self hz, one_mul]

omit [Fintype Ω] in
/-- The trace is the total squared length of the rows of a Gram factor. -/
theorem gram_trace (U : Matrix ι ι ℝ) (B : κ → ι → ℝ)
    (hgram : ∀ i j, U i j = ∑ r, B r i * B r j) :
    ∑ r, normSq (B r) = U.trace := by
  change (∑ r, ∑ i, B r i ^ 2) = ∑ i, U i i
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro i _
  rw [hgram i i]
  apply Finset.sum_congr rfl
  intro r _
  ring

omit [Fintype Ω] in
/-- A Gram factor supplies the law, including singular and repeated rows. -/
noncomputable def lawOfGram (U : Matrix ι ι ℝ) (B : κ → ι → ℝ)
    (hgram : ∀ i j, U i j = ∑ r, B r i * B r j)
    (ht : 0 < U.trace) : UnitCovarianceLaw U (κ × Bool) where
  weight := spectralAtomWeight (fun r => normSq (B r)) U.trace
  direction := spectralAtom (fun i r => normalizedRow B r i)
  weight_nonneg := spectralAtomWeight_nonneg (fun r => normSq (B r)) (fun r => normSq_nonneg (B r)) ht
  weight_sum := spectralAtomWeight_sum _ ht (gram_trace U B hgram)
  mean_zero := spectralAtom_mean_zero _ _ _
  covariance := by
    intro i j
    rw [spectralAtom_covariance]
    calc
      (∑ r, normSq (B r) / U.trace * normalizedRow B r i * normalizedRow B r j) =
          (∑ r, B r i * B r j) / U.trace := by
        rw [Finset.sum_div]
        apply Finset.sum_congr rfl
        intro r _
        calc
          _ = (normSq (B r) * normalizedRow B r i * normalizedRow B r j) / U.trace := by ring
          _ = _ := by rw [normalizedRow_outer]
      _ = U i j / U.trace := by rw [← hgram i j]
  unit := by
    intro z hz
    have hr : 0 < normSq (B z.1) := by
      have hden : 0 < 2 * U.trace := mul_pos (by norm_num) ht
      exact (div_pos_iff_of_pos_right hden).mp hz
    unfold spectralAtom normSq
    calc
      (∑ i, (atomSign z.2 * normalizedRow B z.1 i) ^ 2) =
          atomSign z.2 ^ 2 * ∑ i, normalizedRow B z.1 i ^ 2 := by
        rw [Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro i _
        ring
      _ = 1 := by rw [atomSign_sq, one_mul]; exact normalizedRow_unit B z.1 hr

omit [Fintype Ω] [Fintype κ] in
/-- The actual positive-semidefinite hypothesis supplies a Gram factor through
Mathlib's positive-square theorem. No spectral data are an input. -/
theorem psd_has_gram_factor (U : Matrix ι ι ℝ) (hU : U.PosSemidef) :
    ∃ B : Matrix ι ι ℝ, ∀ i j, U i j = ∑ r, B r i * B r j := by
  classical
  obtain ⟨B, hB⟩ := CStarAlgebra.nonneg_iff_eq_star_mul_self.mp hU.nonneg
  refine ⟨B, ?_⟩
  intro i j
  rw [hB]
  simp [Matrix.mul_apply, Matrix.star_eq_conjTranspose]

omit [Fintype Ω] [Fintype κ] in
/-- Every PSD matrix with positive trace has a finite centered covariance law
with unit-norm positive-weight atoms. There are at most 2*card(ι) labels. -/
theorem psd_unit_covariance_law (U : Matrix ι ι ℝ)
    (hU : U.PosSemidef) (ht : 0 < U.trace) :
    Nonempty (UnitCovarianceLaw U (ι × Bool)) := by
  obtain ⟨B, hB⟩ := psd_has_gram_factor U hU
  exact ⟨lawOfGram U B hB ht⟩

end KomlosQuarter.R19


==> anc/lean/KomlosQuarter/HistoricalCouplingR16.lean <==
import Mathlib
import KomlosQuarter.MatrixHistoryR16

/-!
# Coupling actual historical values through every row mode

A completed record is coupled to its saved retirement point; the active record
is coupled to the current common point. A generic property transport is
instantiated with the actual birth-relative value formula.
-/

namespace KomlosQuarter.R16

open KomlosQuarter KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15

variable {ι : Type*}

def ArchiveProperty (P : (ι → ℝ) → CoreFrame ι → Prop) (ar : Archive ι) : Prop :=
  ∀ k d, ar k = some d → P d.endpoint d.frame

def RowProperty (P : (ι → ℝ) → CoreFrame ι → Prop) (x : ι → ℝ) (r : RowState ι) : Prop :=
  ArchiveProperty P r.archive ∧ match r.mode with | .active c => P x c | _ => True

theorem inserted_property {P : (ι → ℝ) → CoreFrame ι → Prop} {ar : Archive ι}
    (ha : ArchiveProperty P ar) (b : ℕ) (d : Completed ι) (hd : P d.endpoint d.frame) :
    ArchiveProperty P (insertArchive ar b d) := by
  intro k old hold
  by_cases hk : k = b
  · subst k
    have heq : d = old := by simpa [insertArchive] using hold
    subst old
    exact hd
  · exact ha k old (by simpa [insertArchive, hk] using hold)

theorem adopt_property {P : (ι → ℝ) → CoreFrame ι → Prop} {ar : Archive ι}
    (ha : ArchiveProperty P ar) (point : ι → ℝ) (nf : NormalForm ι)
    (hnew : ∀ b, P point (newborn b nf.residual point)) :
    RowProperty P point (adopt ar point nf) := by
  refine ⟨ha, ?_⟩
  cases hb : nf.band with
  | none => simp [adopt, hb]
  | some b => simpa only [adopt, hb] using hnew b

section Steps

variable [Fintype ι] [DecidableEq ι]

/-- Transport through the actual archive update, including large-row entry. -/
theorem row_step_property
    {s B lam beta : ℕ → ℝ} {stop : ℕ} {h : ℝ} {x v a : ι → ℝ}
    {r r' : RowState ι} (P : (ι → ℝ) → CoreFrame ι → Prop)
    (he : RowStep s B lam beta stop h x v a r r') (hp : RowProperty P x r)
    (hupdate : ∀ c, r.mode = .active c →
      P (nextPoint h x v) (advanceFrame s B lam beta h x v c))
    (hnew : ∀ b coeff, P (nextPoint h x v) (newborn b coeff (nextPoint h x v))) :
    RowProperty P (nextPoint h x v) r' := by
  cases he with
  | largeStay => exact ⟨hp.1, trivial⟩
  | terminalStay => exact ⟨hp.1, trivial⟩
  | largeEnter ar nf hsmall hn => exact adopt_property hp.1 _ nf (fun b => hnew b nf.residual)
  | activeStay ar c ht => exact ⟨hp.1, hupdate c rfl⟩
  | activeRetire ar c nf ht hn =>
      apply adopt_property (inserted_property hp.1 c.band
        ⟨advanceFrame s B lam beta h x v c, nextPoint h x v⟩ (hupdate c rfl)) _ nf
      exact fun b => hnew b nf.residual

/-- Every old or current frame retains the correct birth-relative value at
its own endpoint. Newly normalized coefficients receive the actual birth point. -/
theorem row_step_coupled
    {s B lam beta : ℕ → ℝ} {stop : ℕ} {h : ℝ} {x v a : ι → ℝ}
    {r r' : RowState ι} (he : RowStep s B lam beta stop h x v a r r')
    (hr : HistoryValid a stop r) (hc : RowProperty (Coupled beta) x r) :
    RowProperty (Coupled beta) (nextPoint h x v) r' := by
  apply row_step_property (Coupled beta) he hc
  · intro c hm
    have hh : c.band < stop ∧ Below r.archive c.band ∧
        Restriction c.coeff a ∧ ActiveRecords c := by simpa only [hm] using hr.2
    have hz : Coupled beta x c := by simpa only [hm] using hc.2
    exact advanceFrame_coupled s B lam beta h x v c hh.2.2.2 hz
  · intro b coeff
    exact newborn_coupled beta b coeff (nextPoint h x v)

/-- Cap/value validity is carried through the same archive update. Its live
overshoot and dangerous-blocking hypotheses remain explicit geometric inputs. -/
theorem row_step_capital_valid
    {s B lam beta omega : ℕ → ℝ} {stop : ℕ} {h : ℝ} {x v a : ι → ℝ}
    {r r' : RowState ι} (he : RowStep s B lam beta stop h x v a r r')
    (hB : ∀ k, 0 < B k) (hlam : ∀ k, 0 < lam k)
    (hbeta : ∀ k, 0 ≤ beta k) (homega : ∀ k, 0 ≤ omega k)
    (hv : RowProperty (fun _ c => ∀ b,
      (c.records b).Valid (B c.band) (lam c.band) (omega c.band)) x r)
    (hlinear : ∀ c, r.mode = .active c → ∀ b, (c.records b).phase = .live →
      h * dot (movingGradient (signValue b) (beta c.band) c.coeff x) v ≤ omega c.band)
    (hblock : ∀ c, r.mode = .active c → ∀ b, (c.records b).phase = .dangerous →
      dot (movingGradient (signValue b) (beta c.band) c.coeff x) v = 0) :
    RowProperty (fun _ c => ∀ b,
      (c.records b).Valid (B c.band) (lam c.band) (omega c.band)) (nextPoint h x v) r' := by
  apply row_step_property _ he hv
  · intro c hm
    have hc : ∀ b, (c.records b).Valid (B c.band) (lam c.band) (omega c.band) := by
      simpa only [hm] using hv.2
    exact advanceFrame_valid s B lam beta omega h x v c (hB c.band) (hlam c.band)
      (hbeta c.band) (homega c.band) hc (hlinear c hm) (hblock c hm)
  · intro b coeff e
    exact newborn_valid (hB b) (hlam b) (homega b) b coeff (nextPoint h x v) e

end Steps

end KomlosQuarter.R16


==> anc/lean/KomlosQuarter/HistoryProjectionR16.lean <==
import Mathlib
import KomlosQuarter.MatrixHistoryR16
import KomlosQuarter.GlobalInduction

/-!
# Actual row-band slots, initialized histories, and finite-path consequences

The historical family used for immigration is read from the same state that
supplies the current core family. Initial states are generated by normalization.
The path statements use actual MatrixStep witnesses at every index.
-/

namespace KomlosQuarter.R16

open scoped BigOperators
open KomlosQuarter KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15

variable {ι : Type*}

noncomputable def archivedFrame (ar : Archive ι) (k : ℕ) : Option (CoreFrame ι) :=
  match ar k with | none => none | some d => some d.frame

noncomputable def historySlot (r : RowState ι) (k : ℕ) : Option (CoreFrame ι) :=
  match r.mode with
  | .active c => if c.band = k then some c else archivedFrame r.archive k
  | _ => archivedFrame r.archive k

noncomputable def slotCoefficients (r : RowState ι) (k : ℕ) : ι → ℝ :=
  match historySlot r k with | none => fun _ => 0 | some c => c.coeff

noncomputable def currentCoefficients (r : RowState ι) : ι → ℝ :=
  match r.mode with | .active c => c.coeff | _ => fun _ => 0

theorem archived_frame_restriction {a : ι → ℝ} {stop : ℕ} {ar : Archive ι}
    (ha : ArchiveValid a stop ar) (k : ℕ) (c : CoreFrame ι)
    (hc : archivedFrame ar k = some c) : c.band = k ∧ Restriction c.coeff a := by
  cases hd : ar k with
  | none => simp [archivedFrame, hd] at hc
  | some d =>
      have heq : d.frame = c := by simpa [archivedFrame, hd] using hc
      obtain ⟨hb, _, hr, _⟩ := ha k d hd
      subst c
      exact ⟨hb, hr⟩

/-- A slot's coefficients and band belong to its actual original-row owner. -/
theorem history_slot_restriction {a : ι → ℝ} {stop : ℕ} {r : RowState ι}
    (hr : HistoryValid a stop r) (k : ℕ) (c : CoreFrame ι)
    (hc : historySlot r k = some c) : c.band = k ∧ Restriction c.coeff a := by
  rcases r with ⟨ar, mode⟩
  cases mode with
  | large => exact archived_frame_restriction hr.1 k c hc
  | terminal residual anchor => exact archived_frame_restriction hr.1 k c hc
  | active old =>
      by_cases hb : old.band = k
      · have heq : old = c := by simpa [historySlot, hb] using hc
        subst c
        exact ⟨hb, hr.2.2.2.1⟩
      · exact archived_frame_restriction hr.1 k c (by simpa [historySlot, hb] using hc)

theorem slot_coefficients_restriction {a : ι → ℝ} {stop : ℕ} {r : RowState ι}
    (hr : HistoryValid a stop r) (k : ℕ) : Restriction (slotCoefficients r k) a := by
  cases hc : historySlot r k with
  | none => intro j; exact Or.inl (by simp [slotCoefficients, hc])
  | some c => simpa [slotCoefficients, hc] using (history_slot_restriction hr k c hc).2

theorem current_coefficients_restriction {a : ι → ℝ} {stop : ℕ} {r : RowState ι}
    (hr : HistoryValid a stop r) : Restriction (currentCoefficients r) a := by
  rcases r with ⟨ar, mode⟩
  cases mode with
  | large => intro j; exact Or.inl rfl
  | terminal residual anchor => intro j; exact Or.inl rfl
  | active c => exact hr.2.2.2.1

/-- The historical mass estimate uses the actual lookup in each row's state,
with zero for an unallocated band. -/
theorem matrix_slot_immigration {ρ : Type*} [Fintype ρ]
    (A : ρ → ι → ℝ) (st : MatrixState ρ ι) (stop : ℕ)
    (hstate : ∀ i, HistoryValid (A i) stop (st.rows i))
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1) {scale : ℝ} (hs : 0 < scale)
    (j : ι) (k : ℕ) :
    ∑ i, 2 * ((slotCoefficients (st.rows i) k j) ^ 2 / scale) ≤ 2 / scale := by
  simpa using birth_immigration_bound A (fun i => slotCoefficients (st.rows i) k)
    Finset.univ (fun i _ => slot_coefficients_restriction (hstate i) k) hcol hs j

/-- The current family uses one row-mode projection per original row. -/
theorem matrix_current_energy {ρ : Type*} [Fintype ρ]
    (A : ρ → ι → ℝ) (st : MatrixState ρ ι) (stop : ℕ)
    (hstate : ∀ i, HistoryValid (A i) stop (st.rows i))
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1) (V : Finset ι) :
    ∑ i, massOn V (currentCoefficients (st.rows i)) ≤ (V.card : ℝ) := by
  simpa using selected_alive_energy A (fun i => currentCoefficients (st.rows i))
    Finset.univ V (fun i _ => current_coefficients_restriction (hstate i)) hcol

section Initialization

variable [Fintype ι] [DecidableEq ι]

def InitialRow (s B : ℕ → ℝ) (stop : ℕ) (h : ℝ) (a : ι → ℝ)
    (r : RowState ι) : Prop :=
  if s 0 < squareMass (restrictTo (aliveSet h (fun _ => 0)) a) then
    r = ⟨emptyArchive, .large⟩
  else ∃ nf, Normalizes s B stop 0 (restrictTo (aliveSet h (fun _ => 0)) a) nf ∧
    r = adopt emptyArchive (fun _ => 0) nf

/-- No historical core is supplied as arbitrary initial data. -/
theorem initial_row_exists (s B : ℕ → ℝ) (stop : ℕ) (h : ℝ) (a : ι → ℝ) :
    ∃ r, InitialRow s B stop h a r := by
  classical
  by_cases he : s 0 < squareMass (restrictTo (aliveSet h (fun _ => 0)) a)
  · exact ⟨⟨emptyArchive, .large⟩, by simp [InitialRow, he]⟩
  · obtain ⟨nf, hn⟩ := normalization_exists s B stop 0
      (restrictTo (aliveSet h (fun _ => 0)) a)
    refine ⟨adopt emptyArchive (fun _ => 0) nf, ?_⟩
    simp only [InitialRow, he, ↓reduceIte]
    exact ⟨nf, by simpa using hn, rfl⟩

theorem initial_row_history {s B : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    {a : ι → ℝ} {r : RowState ι} (hi : InitialRow s B stop h a r) :
    HistoryValid a stop r := by
  classical
  have hempty : ArchiveValid a stop (emptyArchive : Archive ι) := by
    intro k d hd; cases hd
  by_cases he : s 0 < squareMass (restrictTo (aliveSet h (fun _ => 0)) a)
  · have hr : r = ⟨emptyArchive, .large⟩ := by simpa [InitialRow, he] using hi
    rw [hr]
    exact ⟨hempty, rfl⟩
  · obtain ⟨nf, hn, rfl⟩ := (show ∃ nf,
        Normalizes s B stop 0 (restrictTo (aliveSet h (fun _ => 0)) a) nf ∧
        r = adopt emptyArchive (fun _ => 0) nf by simpa [InitialRow, he] using hi)
    apply adopt_history nf hempty
    · exact hn.residual_restriction.trans (restricted_restriction _ _)
    · intro b hb
      refine ⟨(hn.active_range b hb).2, ?_⟩
      intro k d hd; cases hd

/-- A terminal row cannot acquire a new archive entry in any subsequent step. -/
theorem terminal_row_immutable {s B lam beta : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    {x v a residual anchor : ι → ℝ} {ar : Archive ι} {r' : RowState ι}
    (he : RowStep s B lam beta stop h x v a ⟨ar, .terminal residual anchor⟩ r') :
    r' = ⟨ar, .terminal residual anchor⟩ := by
  cases he
  rfl

end Initialization

section Paths

variable {ρ : Type*} [Fintype ι] [DecidableEq ι]

/-- Actual successor witnesses propagate historical validity along a path. -/
theorem matrix_history_along_path
    {A : ρ → ι → ℝ} {s B lam beta : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    (states : ℕ → MatrixState ρ ι) (directions : ℕ → ι → ℝ)
    (hinit : ∀ i, InitialRow s B stop h (A i) ((states 0).rows i))
    (hstep : ∀ t, MatrixStep A s B lam beta stop h (directions t) (states t) (states (t+1))) :
    ∀ t i, HistoryValid (A i) stop ((states t).rows i) := by
  intro t
  induction t with
  | zero => exact fun i => initial_row_history (hinit i)
  | succ t ih => exact matrix_history_preserved (hstep t) ih

/-- A completed entry remains the same record at every later index, including
its stored retirement point. -/
theorem completed_record_persists
    {A : ρ → ι → ℝ} {s B lam beta : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    (states : ℕ → MatrixState ρ ι) (directions : ℕ → ι → ℝ)
    (hinit : ∀ i, InitialRow s B stop h (A i) ((states 0).rows i))
    (hstep : ∀ t, MatrixStep A s B lam beta stop h (directions t) (states t) (states (t+1)))
    (t : ℕ) (i : ρ) (k : ℕ) (d : Completed ι)
    (hd : ((states t).rows i).archive k = some d) :
    ∀ n, ((states (t+n)).rows i).archive k = some d := by
  intro n
  induction n with
  | zero => simpa using hd
  | succ n ih =>
      have hv := matrix_history_along_path states directions hinit hstep (t+n)
      simpa [Nat.add_assoc] using matrix_archives_retained (hstep (t+n)) hv i k d ih

/-- The aggregate burden telescope is instantiated with the complete matrix
state and its computed historical successor. -/
theorem matrix_burden_along_path [Fintype ρ]
    {A : ρ → ι → ℝ} {s B lam beta : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    (states : ℕ → MatrixState ρ ι) (directions : ℕ → ι → ℝ)
    (hinit : ∀ i, InitialRow s B stop h (A i) ((states 0).rows i))
    (hstep : ∀ t, MatrixStep A s B lam beta stop h (directions t) (states t) (states (t+1)))
    (j : ι) (k : ℕ) (hk : 0 < s k) (N : ℕ) :
    (∑ i, rowBurden s j k ((states N).rows i)) ≤
      (∑ i, rowBurden s j k ((states 0).rows i)) +
        ∑ t ∈ Finset.range N, ∑ i,
          rowUpper s lam beta h (states t).point (directions t) j k ((states t).rows i) := by
  refine finite_burden_telescope
    (fun t => ∑ i, rowBurden s j k ((states t).rows i))
    (fun t => ∑ i,
      rowUpper s lam beta h (states t).point (directions t) j k ((states t).rows i))
    N ?_
  intro t _
  exact matrix_burden_bound j k hk (hstep t)
    (matrix_history_along_path states directions hinit hstep t)

end Paths

end KomlosQuarter.R16


==> anc/lean/KomlosQuarter/JointAssemblyR15.lean <==
import Mathlib
import KomlosQuarter.JointSuccessorR15

/-!
# The active-row successor with its linked postconditions

The covariance/Taylor hypotheses are not part of this theorem. A supplied
hard-orthogonal direction and a geometric linear overshoot bound give one
common endpoint, two signed updates, and the triggered row normalization.
-/

namespace KomlosQuarter.R15

open scoped BigOperators
open KomlosQuarter KomlosQuarter.R13 KomlosQuarter.R14

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

omit [Fintype ι] [DecidableEq ι] in
/-- Fresh signed records satisfy the cap/value invariant at their actual birth. -/
theorem newborn_valid {B lam omega : ℝ} (hB : 0 < B) (hlam : 0 < lam)
    (hw : 0 ≤ omega) (k : ℕ) (coeff point : ι → ℝ) (b : Bool) :
    ((newborn k coeff point).records b).Valid B lam omega := by
  change 0 ≤ lam * B ∧ 0 ≤ B + omega ∧ 0 < B ∧ 0 = lam * 0
  exact ⟨le_of_lt (mul_pos hlam hB), by linarith, hB, by ring⟩

/-- One witness satisfies the cube, clock, signed record, and restart facts.
The terminal flag is computed, never supplied independently to either sign. -/
theorem joint_active_successor
    (s B lam beta omega : ℕ → ℝ) (stop : ℕ) {h : ℝ}
    (x v : ι → ℝ) (c : CoreFrame ι)
    (hscale : ∀ k, 0 < s k) (hthreshold : ∀ k, 0 < B k)
    (hlam : 0 < lam c.band) (hbeta : 0 ≤ beta c.band)
    (homega : 0 ≤ omega c.band) (hh : 0 ≤ h)
    (hx : ∀ j, |x j| ≤ 1) (hv : Supported h x v)
    (hu : normSq v = 1) (ho : dot x v = 0) (hk : c.band < stop)
    (ha : ActiveRecords c) (hc : Coupled beta x c)
    (hs : ∀ b, (c.records b).Valid (B c.band) (lam c.band) (omega c.band))
    (hlinear : ∀ b, (c.records b).phase = .live →
      h * dot (movingGradient (signValue b) (beta c.band) c.coeff x) v ≤ omega c.band)
    (hblock : ∀ b, (c.records b).phase = .dangerous →
      dot (movingGradient (signValue b) (beta c.band) c.coeff x) v = 0) :
    ∃ out, JointSuccessor s B lam beta stop h x v c out ∧
      (∀ j, |nextPoint h x v j| ≤ 1) ∧
      aliveSet h (nextPoint h x v) ⊆ aliveSet h x ∧
      normSq (nextPoint h x v) = normSq x + h ^ 2 ∧
      Coupled beta (nextPoint h x v) out.oldAfter ∧
      (∀ b, (out.oldAfter.records b).Valid (B c.band) (lam c.band) (omega c.band)) ∧
      (∀ b, (out.oldAfter.records b).phase = .retired ↔
        squareMass (restrictTo (aliveSet h (nextPoint h x v)) c.coeff) ≤ s (c.band + 1)) ∧
      (terminalFlag s h x v c = true →
        ∃ nf, out.restart = some nf ∧ OutputGeometry s B stop nf ∧
          Restriction nf.residual c.coeff ∧
          (∀ b, nf.band = some b → c.band < b ∧ b < stop)) := by
  obtain ⟨out, he⟩ := joint_successor_exists s B lam beta stop h x v c hk
  refine ⟨out, he, next_mem_cube hh x v hx hv hu,
    alive_next_subset h x v hv, next_clock h x v ho hu, ?_, ?_, ?_, ?_⟩
  · rw [he.1]
    exact advanceFrame_coupled s B lam beta h x v c ha hc
  · rw [he.1]
    exact advanceFrame_valid s B lam beta omega h x v c (hthreshold c.band)
      hlam hbeta homega hs hlinear hblock
  · intro b
    rw [he.1]
    exact (advanceFrame_retired_iff s B lam beta h x v c ha b).trans
      (terminalFlag_true s h x v c)
  · exact joint_restart_geometry s B lam beta stop h x v c out hscale hthreshold he

/-- The same returned normalization supplies the row ledger at retirement. -/
theorem joint_terminal_refinement (s B lam beta : ℕ → ℝ) (stop : ℕ) (h : ℝ)
    (x v final : ι → ℝ) (c : CoreFrame ι) (out : RowEvent ι)
    (he : JointSuccessor s B lam beta stop h x v c out)
    (ht : terminalFlag s h x v c = true)
    (hfrozen : ∀ j, j ∉ aliveSet h (nextPoint h x v) → final j = nextPoint h x v j) :
    ∃ nf, out.restart = some nf ∧
      dot c.coeff (fun j => final j - c.birthPoint j) =
        dot c.coeff (fun j => nextPoint h x v j - c.birthPoint j) +
        dot (fun j => (nf.peels.map fun p => p.2 j).sum)
          (fun j => final j - nextPoint h x v j) +
        dot nf.residual (fun j => final j - nextPoint h x v j) := by
  have hre := he.2
  simp only [ht, ↓reduceIte] at hre
  obtain ⟨nf, hout, hn⟩ := hre
  exact ⟨nf, hout, terminal_row_refinement s B stop h x v final c nf hn hfrozen⟩

/-- Finite active-row successors combine into the same column-band increment.
Any earlier immutable archive adds an identical constant to both endpoints. -/
theorem family_joint_burden_bound
    {ρ : Type*} [Fintype ρ]
    (s B lam beta : ℕ → ℝ) (stop : ℕ) (h : ℝ) (x v : ι → ℝ)
    (c : ρ → CoreFrame ι) (out : ρ → RowEvent ι) (j : ι) (k : ℕ)
    (hs : 0 < s k)
    (he : ∀ i, JointSuccessor s B lam beta stop h x v (c i) (out i)) :
    (∑ i, (frameBurden s j k (out i).oldAfter +
      restartBurden s j k (nextPoint h x v) (out i).restart)) -
      (∑ i, frameBurden s j k (c i)) ≤
    ∑ i, if (c i).band = k then
      ∑ b : Bool, if ((c i).records b).phase = .live then
        ((c i).coeff j ^ 2 / s k) * Real.exp ((c i).records b).logCapital *
          (Real.exp (lam (c i).band * coreIncrement beta h x v (c i) b) - 1)
      else 0
    else 0 := by
  rw [← Finset.sum_sub_distrib]
  exact Finset.sum_le_sum fun i _ =>
    joint_burden_bound s B lam beta stop h x v (c i) (out i) j k hs (he i)

end KomlosQuarter.R15


==> anc/lean/KomlosQuarter/JointSuccessorR15.lean <==
import Mathlib
import KomlosQuarter.AliveGeometryR15
import KomlosQuarter.CoreGeometryR13
import KomlosQuarter.BirthHistoryR14

/-!
# A joint active-row successor

A common endpoint computes the terminal flag, updates both signed records,
and supplies the residual for a successor-band normalization. Historical
coefficients and birth points are immutable. Newly allocated core masses are
computed only after normalization; their burden is zero at birth.

This is a one-step theorem for an active row. The global potential-controlled
walk, the source SDP theorem, and the analytic Taylor premise are not asserted.
-/

namespace KomlosQuarter.R15

open scoped BigOperators
open KomlosQuarter KomlosQuarter.R13 KomlosQuarter.R14

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

structure CoreFrame (ι : Type*) where
  band : ℕ
  coeff : ι → ℝ
  birthPoint : ι → ℝ
  records : Bool → CoreRecord

noncomputable def signValue (b : Bool) : ℝ := if b then 1 else -1

noncomputable def terminalFlag (s : ℕ → ℝ) (h : ℝ)
    (x v : ι → ℝ) (c : CoreFrame ι) : Bool := by
  classical
  exact decide (squareMass (restrictTo (aliveSet h (nextPoint h x v)) c.coeff)
    ≤ s (c.band + 1))

noncomputable def coreIncrement (beta : ℕ → ℝ) (h : ℝ)
    (x v : ι → ℝ) (c : CoreFrame ι) (b : Bool) : ℝ :=
  h * dot (movingGradient (signValue b) (beta c.band) c.coeff x) v -
    beta c.band * h ^ 2 * coreQuadraticForm c.coeff v

noncomputable def advanceFrame (s B lam beta : ℕ → ℝ) (h : ℝ)
    (x v : ι → ℝ) (c : CoreFrame ι) : CoreFrame ι :=
  ⟨c.band, c.coeff, c.birthPoint,
    fun b => CoreRecord.advance (B c.band) (lam c.band)
      (coreIncrement beta h x v c b) (terminalFlag s h x v c) false (c.records b)⟩

noncomputable def newborn (k : ℕ) (coeff point : ι → ℝ) : CoreFrame ι :=
  ⟨k, coeff, point, fun _ => ⟨.live, 0, 0⟩⟩

/-- Both records of one unsigned current core are active. -/
def ActiveRecords (c : CoreFrame ι) : Prop :=
  ∀ b, (c.records b).phase = .live ∨ (c.records b).phase = .dangerous

/-- The signed values are the actual birth-relative values at `x`. -/
def Coupled (beta : ℕ → ℝ) (x : ι → ℝ) (c : CoreFrame ι) : Prop :=
  ∀ b, (c.records b).value =
    regularizedDiscrepancy (signValue b) (beta c.band) c.coeff x -
      regularizedDiscrepancy (signValue b) (beta c.band) c.coeff c.birthPoint

@[simp] theorem terminalFlag_true (s : ℕ → ℝ) (h : ℝ)
    (x v : ι → ℝ) (c : CoreFrame ι) :
    terminalFlag s h x v c = true ↔
      squareMass (restrictTo (aliveSet h (nextPoint h x v)) c.coeff) ≤
        s (c.band + 1) := by
  classical
  simp [terminalFlag]

/-- Immutable birth data survives even when the core is terminal. -/
theorem advanceFrame_metadata (s B lam beta : ℕ → ℝ) (h : ℝ)
    (x v : ι → ℝ) (c : CoreFrame ι) :
    (advanceFrame s B lam beta h x v c).band = c.band ∧
    (advanceFrame s B lam beta h x v c).coeff = c.coeff ∧
    (advanceFrame s B lam beta h x v c).birthPoint = c.birthPoint := by
  exact ⟨rfl, rfl, rfl⟩

/-- The old core remains coupled at the endpoint, including its final update. -/
theorem advanceFrame_coupled (s B lam beta : ℕ → ℝ) (h : ℝ)
    (x v : ι → ℝ) (c : CoreFrame ι)
    (ha : ActiveRecords c) (hc : Coupled beta x c) :
    Coupled beta (nextPoint h x v) (advanceFrame s B lam beta h x v c) := by
  intro b
  exact CoreRecord.advance_geometric_value (signValue b) (beta c.band) h
    (B c.band) (lam c.band) c.coeff x c.birthPoint v
    (terminalFlag s h x v c) false (c.records b) (ha b) (hc b)

/-- The common geometric flag retires both signs, and only terminal cores. -/
theorem advanceFrame_retired_iff (s B lam beta : ℕ → ℝ) (h : ℝ)
    (x v : ι → ℝ) (c : CoreFrame ι) (ha : ActiveRecords c) (b : Bool) :
    ((advanceFrame s B lam beta h x v c).records b).phase = .retired ↔
      terminalFlag s h x v c = true := by
  rcases ha b with hp | hp
  · cases ht : terminalFlag s h x v c <;>
      by_cases hz : B c.band ≤ (c.records b).value + coreIncrement beta h x v c b <;>
      simp [advanceFrame, CoreRecord.advance, hp, ht, hz]
  · cases ht : terminalFlag s h x v c <;>
      simp [advanceFrame, CoreRecord.advance, hp, ht]

/-- The geometric increment supplies the record theorem's live and blocked
premises. Only the linear overshoot bound remains an explicit geometric input. -/
theorem advanceFrame_valid (s B lam beta omega : ℕ → ℝ) (h : ℝ)
    (x v : ι → ℝ) (c : CoreFrame ι)
    (hB : 0 < B c.band) (hlam : 0 < lam c.band)
    (hbeta : 0 ≤ beta c.band) (homega : 0 ≤ omega c.band)
    (hs : ∀ b, (c.records b).Valid (B c.band) (lam c.band) (omega c.band))
    (hlinear : ∀ b, (c.records b).phase = .live →
      h * dot (movingGradient (signValue b) (beta c.band) c.coeff x) v ≤ omega c.band)
    (hblock : ∀ b, (c.records b).phase = .dangerous →
      dot (movingGradient (signValue b) (beta c.band) c.coeff x) v = 0) :
    ∀ b, ((advanceFrame s B lam beta h x v c).records b).Valid
      (B c.band) (lam c.band) (omega c.band) := by
  intro b
  apply CoreRecord.advance_valid hB hlam homega
  · exact hs b
  · intro hp
    have hlin := hlinear b hp
    have hq : 0 ≤ beta c.band * h ^ 2 * coreQuadraticForm c.coeff v :=
      mul_nonneg (mul_nonneg hbeta (sq_nonneg h)) (coreQuadraticForm_nonneg _ _)
    dsimp [coreIncrement]
    linarith
  · intro hp
    exact blocked_increment_nonpositive (signValue b) (beta c.band) h
      c.coeff x v hbeta (hblock b hp)

omit [DecidableEq ι] in
/-- A new core uses the actual post-normalization coefficients and endpoint. -/
theorem newborn_coupled (beta : ℕ → ℝ) (k : ℕ) (coeff point : ι → ℝ) :
    Coupled beta point (newborn k coeff point) := by
  intro b
  simp [newborn]

/-- A row event retains the updated old frame and optionally records the
actual normalization triggered by its computed terminal flag. -/
structure RowEvent (ι : Type*) where
  oldAfter : CoreFrame ι
  restart : Option (NormalForm ι)

def JointSuccessor (s B lam beta : ℕ → ℝ) (stop : ℕ) (h : ℝ)
    (x v : ι → ℝ) (c : CoreFrame ι) (out : RowEvent ι) : Prop :=
  out.oldAfter = advanceFrame s B lam beta h x v c ∧
  if terminalFlag s h x v c then
    ∃ nf, out.restart = some nf ∧
      Normalizes s B stop (c.band + 1)
        (restrictTo (aliveSet h (nextPoint h x v)) c.coeff) nf
  else out.restart = none

/-- Every active band has a successor event. A terminal restriction starts
at its successor band and is normalized using the proved finite recursion. -/
theorem joint_successor_exists (s B lam beta : ℕ → ℝ) (stop : ℕ) (h : ℝ)
    (x v : ι → ℝ) (c : CoreFrame ι) (hk : c.band < stop) :
    ∃ out, JointSuccessor s B lam beta stop h x v c out := by
  classical
  cases ht : terminalFlag s h x v c with
  | false =>
      refine ⟨⟨advanceFrame s B lam beta h x v c, none⟩, rfl, ?_⟩
      simp [ht]
  | true =>
      obtain ⟨nf, hn⟩ := normalization_exists s B (stop - (c.band + 1)) (c.band + 1)
        (restrictTo (aliveSet h (nextPoint h x v)) c.coeff)
      have heq : c.band + 1 + (stop - (c.band + 1)) = stop := by omega
      rw [heq] at hn
      refine ⟨⟨advanceFrame s B lam beta h x v c, some nf⟩, rfl, ?_⟩
      simp only [ht, ↓reduceIte]
      exact ⟨nf, rfl, hn⟩

/-- The same terminal test supplies the energy hypothesis of normalization.
Fresh band labels, coefficient restrictions, and the geometric exit follow. -/
theorem joint_restart_geometry (s B lam beta : ℕ → ℝ) (stop : ℕ) (h : ℝ)
    (x v : ι → ℝ) (c : CoreFrame ι) (out : RowEvent ι)
    (hs : ∀ k, 0 < s k) (hB : ∀ k, 0 < B k)
    (he : JointSuccessor s B lam beta stop h x v c out)
    (ht : terminalFlag s h x v c = true) :
    ∃ nf, out.restart = some nf ∧ OutputGeometry s B stop nf ∧
      Restriction nf.residual c.coeff ∧
      (∀ b, nf.band = some b → c.band < b ∧ b < stop) := by
  have hre := he.2
  simp only [ht, ↓reduceIte] at hre
  obtain ⟨nf, hout, hn⟩ := hre
  have henergy := (terminalFlag_true s h x v c).mp ht
  refine ⟨nf, hout, hn.output_geometry hs hB henergy,
    hn.residual_restriction.trans (restricted_restriction _ _), ?_⟩
  intro b hb
  have hr := hn.active_range b hb
  exact ⟨by omega, hr.2⟩

/-- Column-band mass is fixed by the immutable birth coefficients. -/
noncomputable def frameBurden (s : ℕ → ℝ) (j : ι) (k : ℕ)
    (c : CoreFrame ι) : ℝ :=
  if c.band = k then ∑ b : Bool, (c.records b).burden (c.coeff j ^ 2 / s k) else 0

omit [Fintype ι] [DecidableEq ι] in
/-- Zero birth burden is independent of the newly allocated coefficients. -/
theorem newborn_burden_zero (s : ℕ → ℝ) (j : ι) (k b : ℕ)
    (coeff point : ι → ℝ) : frameBurden s j k (newborn b coeff point) = 0 := by
  classical
  simp [frameBurden, newborn, CoreRecord.burden]

noncomputable def restartBurden (s : ℕ → ℝ) (j : ι) (k : ℕ)
    (point : ι → ℝ) (restart : Option (NormalForm ι)) : ℝ :=
  match restart with
  | none => 0
  | some nf => match nf.band with
    | none => 0
    | some b => frameBurden s j k (newborn b nf.residual point)

omit [Fintype ι] [DecidableEq ι] in
theorem restart_burden_zero (s : ℕ → ℝ) (j : ι) (k : ℕ)
    (point : ι → ℝ) (restart : Option (NormalForm ι)) :
    restartBurden s j k point restart = 0 := by
  cases restart with
  | none => rfl
  | some nf =>
      cases hb : nf.band <;> simp [restartBurden, hb, newborn_burden_zero]

/-- The actual joint row event is dominated by the smooth OLD-core increment.
Birth masses may depend on the selected endpoint. They still cancel exactly. -/
theorem joint_burden_bound (s B lam beta : ℕ → ℝ) (stop : ℕ) (h : ℝ)
    (x v : ι → ℝ) (c : CoreFrame ι) (out : RowEvent ι)
    (j : ι) (k : ℕ) (hs : 0 < s k)
    (he : JointSuccessor s B lam beta stop h x v c out) :
    frameBurden s j k out.oldAfter +
      restartBurden s j k (nextPoint h x v) out.restart - frameBurden s j k c ≤
    if c.band = k then
      ∑ b : Bool, if (c.records b).phase = .live then
        (c.coeff j ^ 2 / s k) * Real.exp (c.records b).logCapital *
          (Real.exp (lam c.band * coreIncrement beta h x v c b) - 1)
      else 0
    else 0 := by
  classical
  rw [restart_burden_zero, add_zero, he.1]
  by_cases hk : c.band = k
  · simp only [frameBurden, advanceFrame, hk, ↓reduceIte]
    rw [← Finset.sum_sub_distrib]
    exact Finset.sum_le_sum fun b _ =>
      CoreRecord.burden_advance_le (div_nonneg (sq_nonneg (c.coeff j)) hs.le)
        (B k) (lam k) (coreIncrement beta h x v c b)
        (terminalFlag s h x v c) false (c.records b)
  · simp [frameBurden, advanceFrame, hk]

/-- At a terminal event the normalization's actual vector splitting supplies
the next residual term in the tracked row identity. -/
theorem terminal_row_refinement (s B : ℕ → ℝ) (stop : ℕ) (h : ℝ)
    (x v final : ι → ℝ) (c : CoreFrame ι) (nf : NormalForm ι)
    (hn : Normalizes s B stop (c.band + 1)
      (restrictTo (aliveSet h (nextPoint h x v)) c.coeff) nf)
    (hfrozen : ∀ j, j ∉ aliveSet h (nextPoint h x v) →
      final j = nextPoint h x v j) :
    dot c.coeff (fun j => final j - c.birthPoint j) =
      dot c.coeff (fun j => nextPoint h x v j - c.birthPoint j) +
      dot (fun j => (nf.peels.map fun p => p.2 j).sum)
        (fun j => final j - nextPoint h x v j) +
      dot nf.residual (fun j => final j - nextPoint h x v j) := by
  have hf := frozen_coordinate_split c.coeff c.birthPoint (nextPoint h x v)
    final (aliveSet h (nextPoint h x v)) hfrozen
  have hd : dot (restrictTo (aliveSet h (nextPoint h x v)) c.coeff)
      (fun j => final j - nextPoint h x v j) =
    dot (fun j => (nf.peels.map fun p => p.2 j).sum)
        (fun j => final j - nextPoint h x v j) +
      dot nf.residual (fun j => final j - nextPoint h x v j) := by
    unfold dot
    rw [← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl
    intro j _
    rw [hn.vector_decomposition j]
    ring
  rw [hf, hd]
  ring

end KomlosQuarter.R15


==> anc/lean/KomlosQuarter/Ledger.lean <==
import Mathlib

/-!
# The telescoping row ledger

The R1 repair replaced a false global-partition assertion by an exact identity
at each terminal time. This file checks that identity for a finite coordinate
set, together with the `49/16` level charge and its finite summation.
-/

namespace KomlosQuarter

open scoped BigOperators

/-- Finite-dimensional pairing. -/
def dot {ι : Type*} [Fintype ι] (c x : ι → ℝ) : ℝ := ∑ j, c j * x j

/-- Restriction of a vector to a finite alive set. -/
def restrictTo {ι : Type*} [DecidableEq ι] (V : Finset ι) (c : ι → ℝ) : ι → ℝ :=
  fun j => if j ∈ V then c j else 0

/-- Exact one-step terminal decomposition. Outside `V`, coordinates are
frozen after the terminal time. -/
theorem frozen_coordinate_split
    {ι : Type*} [Fintype ι] [DecidableEq ι]
    (c xσ xζ xt : ι → ℝ) (V : Finset ι)
    (hfreeze : ∀ j, j ∉ V → xt j = xζ j) :
    dot c (fun j => xt j - xσ j) =
      dot c (fun j => xζ j - xσ j) +
        dot (restrictTo V c) (fun j => xt j - xζ j) := by
  unfold dot restrictTo
  rw [← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro j _
  by_cases hj : j ∈ V
  · simp [hj]
    ring
  · simp [hj, hfreeze j hj]

/-- A peeled-tail charge `2B` and tracked-core charge `17B/16` combine to the
manuscript's per-level charge `49B/16`. -/
theorem level_charge
    {p c B : ℝ} (hp : |p| ≤ 2 * B) (hc : |c| ≤ (17 / 16 : ℝ) * B) :
    |p + c| ≤ (49 / 16 : ℝ) * B := by
  calc
    |p + c| ≤ |p| + |c| := abs_add_le p c
    _ ≤ 2 * B + (17 / 16 : ℝ) * B := add_le_add hp hc
    _ = (49 / 16 : ℝ) * B := by ring

/-- Summing per-level charges and one terminal remainder gives the finite
ledger bound. -/
theorem finite_ledger_bound
    {κ : Type*} [Fintype κ]
    (segment B : κ → ℝ) (terminal : ℝ)
    (hsegment : ∀ k, |segment k| ≤ (49 / 16 : ℝ) * B k)
    (hterminal : |terminal| ≤ 2) :
    |(∑ k, segment k) + terminal| ≤
      (49 / 16 : ℝ) * (∑ k, B k) + 2 := by
  have hsumAbs : |∑ k, segment k| ≤ ∑ k, |segment k| :=
    Finset.abs_sum_le_sum_abs _ _
  have hsumSegment :
      (∑ k, |segment k|) ≤ ∑ k, (49 / 16 : ℝ) * B k :=
    Finset.sum_le_sum fun k _ => hsegment k
  calc
    |(∑ k, segment k) + terminal|
        ≤ |∑ k, segment k| + |terminal| := abs_add_le _ _
    _ ≤ (∑ k, |segment k|) + |terminal| :=
          add_le_add hsumAbs (le_refl _)
    _ ≤ (∑ k, (49 / 16 : ℝ) * B k) + 2 :=
          add_le_add hsumSegment hterminal
    _ = (49 / 16 : ℝ) * (∑ k, B k) + 2 := by
          rw [Finset.mul_sum]

end KomlosQuarter


==> anc/lean/KomlosQuarter/MatrixHistoryR16.lean <==
import Mathlib
import KomlosQuarter.JointAssemblyR15
import KomlosQuarter.StateChargesR14

/-!
# Matrix-wide historical storage and simultaneous row events

Completed frames occupy immutable band slots. A row is large, has one active
frame, or has a terminal residual. The same endpoint drives every row event.
This module proves existence of the structural successor, freshness of every
retired slot, preservation of historical restrictions, and the full retained
column-band burden bound. It does not assert an SDP or a Taylor estimate.
-/

namespace KomlosQuarter.R16

open scoped BigOperators
open KomlosQuarter KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15

variable {ι : Type*}

structure Completed (ι : Type*) where
  frame : CoreFrame ι
  endpoint : ι → ℝ

abbrev Archive (ι : Type*) := ℕ → Option (Completed ι)

def emptyArchive : Archive ι := fun _ => none

def insertArchive (ar : Archive ι) (k : ℕ) (d : Completed ι) : Archive ι :=
  fun b => if b = k then some d else ar b

def Below (ar : Archive ι) (b : ℕ) : Prop :=
  ∀ k d, ar k = some d → k < b

def ArchiveValid (a : ι → ℝ) (stop : ℕ) (ar : Archive ι) : Prop :=
  ∀ k d, ar k = some d → d.frame.band = k ∧ k < stop ∧
    Restriction d.frame.coeff a ∧ ∀ b, (d.frame.records b).phase = .retired

inductive RowMode (ι : Type*) where
  | large
  | active (frame : CoreFrame ι)
  | terminal (residual anchor : ι → ℝ)

structure RowState (ι : Type*) where
  archive : Archive ι
  mode : RowMode ι

/-- A current core is strictly beyond the entire completed archive. -/
def HistoryValid (a : ι → ℝ) (stop : ℕ) (r : RowState ι) : Prop :=
  ArchiveValid a stop r.archive ∧ match r.mode with
  | .large => r.archive = emptyArchive
  | .active c => c.band < stop ∧ Below r.archive c.band ∧
      Restriction c.coeff a ∧ ActiveRecords c
  | .terminal residual _ => Restriction residual a

noncomputable def adopt (ar : Archive ι) (point : ι → ℝ)
    (nf : NormalForm ι) : RowState ι :=
  ⟨ar, match nf.band with
    | none => .terminal nf.residual point
    | some b => .active (newborn b nf.residual point)⟩

/-- A current band has no previously completed occupant. -/
theorem Below.vacant {ar : Archive ι} {b : ℕ} (h : Below ar b) : ar b = none := by
  cases hb : ar b with
  | none => rfl
  | some d => exact False.elim ((Nat.lt_irrefl b) (h b d hb))

/-- Insertion at a fresh frontier retains every earlier completed record. -/
theorem insert_preserves_old {ar : Archive ι} {b : ℕ}
    (h : Below ar b) (d : Completed ι) {k : ℕ} {old : Completed ι}
    (hold : ar k = some old) : insertArchive ar b d k = some old := by
  have hk : k ≠ b := Nat.ne_of_lt (h k old hold)
  simp [insertArchive, hk, hold]

theorem Below.insert {ar : Archive ι} {b c : ℕ}
    (h : Below ar b) (hbc : b < c) (d : Completed ι) :
    Below (insertArchive ar b d) c := by
  intro k old hold
  by_cases hk : k = b
  · subst k; exact hbc
  · have ha : ar k = some old := by simpa [insertArchive, hk] using hold
    exact (h k old ha).trans hbc

theorem archive_valid_insert {a : ι → ℝ} {stop b : ℕ} {ar : Archive ι}
    (ha : ArchiveValid a stop ar) (d : Completed ι)
    (hb : d.frame.band = b) (hstop : b < stop)
    (hres : Restriction d.frame.coeff a)
    (hret : ∀ e, (d.frame.records e).phase = .retired) :
    ArchiveValid a stop (insertArchive ar b d) := by
  intro k old hold
  by_cases hk : k = b
  · subst k
    have heq : d = old := by simpa [insertArchive] using hold
    subst old
    exact ⟨hb, hstop, hres, hret⟩
  · exact ha k old (by simpa [insertArchive, hk] using hold)

/-- Adoption uses the returned coefficients and creates zero-valued live signs. -/
theorem adopt_history {a point : ι → ℝ} {stop : ℕ} {ar : Archive ι}
    (nf : NormalForm ι) (ha : ArchiveValid a stop ar)
    (hr : Restriction nf.residual a)
    (hband : ∀ b, nf.band = some b → b < stop ∧ Below ar b) :
    HistoryValid a stop (adopt ar point nf) := by
  refine ⟨ha, ?_⟩
  cases hb : nf.band with
  | none => simpa [adopt, hb] using hr
  | some b =>
      obtain ⟨hstop, hbelow⟩ := hband b hb
      change (match (adopt ar point nf).mode with
        | .large => (adopt ar point nf).archive = emptyArchive
        | .active c => c.band < stop ∧ Below (adopt ar point nf).archive c.band ∧
            Restriction c.coeff a ∧ ActiveRecords c
        | .terminal residual _ => Restriction residual a)
      simp only [adopt, hb]
      exact ⟨hstop, hbelow, hr, fun _ => Or.inl rfl⟩

noncomputable def archiveBurden (s : ℕ → ℝ) (j : ι) (k : ℕ) (ar : Archive ι) : ℝ :=
  match ar k with | none => 0 | some d => frameBurden s j k d.frame

noncomputable def modeBurden (s : ℕ → ℝ) (j : ι) (k : ℕ) : RowMode ι → ℝ
  | .active c => frameBurden s j k c
  | _ => 0

noncomputable def rowBurden (s : ℕ → ℝ) (j : ι) (k : ℕ) (r : RowState ι) : ℝ :=
  archiveBurden s j k r.archive + modeBurden s j k r.mode

/-- Actual endpoint-dependent newborn masses contribute zero to burden. -/
theorem adopt_burden (s : ℕ → ℝ) (j : ι) (k : ℕ)
    (ar : Archive ι) (point : ι → ℝ) (nf : NormalForm ι) :
    rowBurden s j k (adopt ar point nf) = archiveBurden s j k ar := by
  cases hb : nf.band <;>
    simp [rowBurden, adopt, modeBurden, hb, newborn_burden_zero]

/-- Archiving the old current frame retains its whole contribution exactly. -/
theorem inserted_burden (s : ℕ → ℝ) (j : ι) (k b : ℕ)
    (ar : Archive ι) (d : Completed ι)
    (hfresh : ar b = none) (hband : d.frame.band = b) :
    archiveBurden s j k (insertArchive ar b d) =
      archiveBurden s j k ar + frameBurden s j k d.frame := by
  by_cases hk : k = b
  · subst k; simp [archiveBurden, insertArchive, hfresh]
  · have hbk : b ≠ k := Ne.symm hk
    simp [archiveBurden, insertArchive, hk, frameBurden, hband, hbk]

section Steps

variable [Fintype ι] [DecidableEq ι]

/-- Five cases cover all row modes, with normalization driven by the same
new point. The relation records actual normalization witnesses. -/
inductive RowStep (s B lam beta : ℕ → ℝ) (stop : ℕ) (h : ℝ)
    (x v a : ι → ℝ) : RowState ι → RowState ι → Prop
  | largeStay (ar : Archive ι)
      (hlarge : s 0 < squareMass (restrictTo (aliveSet h (nextPoint h x v)) a)) :
      RowStep s B lam beta stop h x v a ⟨ar, .large⟩ ⟨ar, .large⟩
  | largeEnter (ar : Archive ι) (nf : NormalForm ι)
      (hsmall : squareMass (restrictTo (aliveSet h (nextPoint h x v)) a) ≤ s 0)
      (hn : Normalizes s B stop 0 (restrictTo (aliveSet h (nextPoint h x v)) a) nf) :
      RowStep s B lam beta stop h x v a ⟨ar, .large⟩
        (adopt ar (nextPoint h x v) nf)
  | activeStay (ar : Archive ι) (c : CoreFrame ι)
      (ht : terminalFlag s h x v c = false) :
      RowStep s B lam beta stop h x v a ⟨ar, .active c⟩
        ⟨ar, .active (advanceFrame s B lam beta h x v c)⟩
  | activeRetire (ar : Archive ι) (c : CoreFrame ι) (nf : NormalForm ι)
      (ht : terminalFlag s h x v c = true)
      (hn : Normalizes s B stop (c.band + 1)
        (restrictTo (aliveSet h (nextPoint h x v)) c.coeff) nf) :
      RowStep s B lam beta stop h x v a ⟨ar, .active c⟩
        (adopt (insertArchive ar c.band
          ⟨advanceFrame s B lam beta h x v c, nextPoint h x v⟩)
          (nextPoint h x v) nf)
  | terminalStay (ar : Archive ι) (residual anchor : ι → ℝ) :
      RowStep s B lam beta stop h x v a ⟨ar, .terminal residual anchor⟩
        ⟨ar, .terminal residual anchor⟩

/-- Any historically valid row has a structural successor for a supplied
point and direction. This says nothing about potential control. -/
theorem row_step_exists (s B lam beta : ℕ → ℝ) (stop : ℕ) (h : ℝ)
    (x v a : ι → ℝ) (r : RowState ι) (hr : HistoryValid a stop r) :
    ∃ r', RowStep s B lam beta stop h x v a r r' := by
  classical
  rcases r with ⟨ar, mode⟩
  cases mode with
  | large =>
      by_cases he : squareMass (restrictTo (aliveSet h (nextPoint h x v)) a) ≤ s 0
      · obtain ⟨nf, hn⟩ := normalization_exists s B stop 0
          (restrictTo (aliveSet h (nextPoint h x v)) a)
        exact ⟨_, RowStep.largeEnter ar nf he (by simpa using hn)⟩
      · exact ⟨_, RowStep.largeStay ar (lt_of_not_ge he)⟩
  | active c =>
      have hk : c.band < stop := hr.2.1
      cases ht : terminalFlag s h x v c with
      | false => exact ⟨_, RowStep.activeStay ar c ht⟩
      | true =>
          obtain ⟨nf, hn⟩ := normalization_exists s B (stop - (c.band + 1))
            (c.band + 1) (restrictTo (aliveSet h (nextPoint h x v)) c.coeff)
          have heq : c.band + 1 + (stop - (c.band + 1)) = stop := by omega
          rw [heq] at hn
          exact ⟨_, RowStep.activeRetire ar c nf ht hn⟩
  | terminal residual anchor => exact ⟨_, RowStep.terminalStay ar residual anchor⟩

/-- Nonterminal old active signs remain live or dangerous. -/
theorem active_records_survive (s B lam beta : ℕ → ℝ) (h : ℝ)
    (x v : ι → ℝ) (c : CoreFrame ι) (ha : ActiveRecords c)
    (ht : terminalFlag s h x v c = false) :
    ActiveRecords (advanceFrame s B lam beta h x v c) := by
  intro b
  rcases ha b with hp | hp
  · by_cases hz : B c.band ≤ (c.records b).value + coreIncrement beta h x v c b
    · exact Or.inr (by simp [advanceFrame, CoreRecord.advance, hp, ht, hz])
    · exact Or.inl (by simp [advanceFrame, CoreRecord.advance, hp, ht, hz])
  · exact Or.inr (by simp [advanceFrame, CoreRecord.advance, hp, ht])

/-- The invariant supplies the fresh slot and preserves the immutable archive
and original-row coefficient restrictions under every row mode. -/
theorem row_step_history {s B lam beta : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    {x v a : ι → ℝ} {r r' : RowState ι}
    (he : RowStep s B lam beta stop h x v a r r')
    (hr : HistoryValid a stop r) : HistoryValid a stop r' := by
  cases he with
  | largeStay => exact hr
  | terminalStay => exact hr
  | largeEnter ar nf hsmall hn =>
      apply adopt_history nf hr.1
      · exact hn.residual_restriction.trans (restricted_restriction _ _)
      · intro b hb
        refine ⟨(hn.active_range b hb).2, ?_⟩
        have hempty : ar = emptyArchive := hr.2
        intro k d hd
        rw [hempty] at hd
        cases hd
  | activeStay ar c ht =>
      obtain ⟨ha, hk, hbelow, hres, hactive⟩ := hr
      exact ⟨ha, hk, hbelow, hres, active_records_survive s B lam beta h x v c hactive ht⟩
  | activeRetire ar c nf ht hn =>
      obtain ⟨ha, hk, hbelow, hres, hactive⟩ := hr
      apply adopt_history nf
      · apply archive_valid_insert ha
            ⟨advanceFrame s B lam beta h x v c, nextPoint h x v⟩ rfl hk hres
        intro b
        exact (advanceFrame_retired_iff s B lam beta h x v c hactive b).mpr ht
      · exact hn.residual_restriction.trans
          ((restricted_restriction _ _).trans hres)
      · intro b hb
        have hbr := hn.active_range b hb
        exact ⟨hbr.2, hbelow.insert (by omega) _⟩

/-- Completed data is retained exactly, including all past terminal values
and birth coefficients. No endpoint-only invariant is used in its place. -/
theorem row_step_archive_retained {s B lam beta : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    {x v a : ι → ℝ} {r r' : RowState ι}
    (he : RowStep s B lam beta stop h x v a r r')
    (hr : HistoryValid a stop r) {k : ℕ} {d : Completed ι}
    (hd : r.archive k = some d) : r'.archive k = some d := by
  cases he with
  | largeStay => exact hd
  | largeEnter => exact hd
  | activeStay => exact hd
  | terminalStay => exact hd
  | activeRetire ar c nf ht hn =>
      exact insert_preserves_old hr.2.2.1 _ hd

noncomputable def frameUpper (s lam beta : ℕ → ℝ) (h : ℝ) (x v : ι → ℝ)
    (j : ι) (k : ℕ) (c : CoreFrame ι) : ℝ :=
  if c.band = k then ∑ b : Bool, if (c.records b).phase = .live then
    (c.coeff j ^ 2 / s k) * Real.exp (c.records b).logCapital *
      (Real.exp (lam c.band * coreIncrement beta h x v c b) - 1) else 0
  else 0

noncomputable def rowUpper (s lam beta : ℕ → ℝ) (h : ℝ) (x v : ι → ℝ)
    (j : ι) (k : ℕ) (r : RowState ι) : ℝ :=
  match r.mode with | .active c => frameUpper s lam beta h x v j k c | _ => 0

/-- Local smooth domination holds before any terminal classification. -/
theorem frame_upper_bound (s B lam beta : ℕ → ℝ) (h : ℝ) (x v : ι → ℝ)
    (j : ι) (k : ℕ) (c : CoreFrame ι) (hs : 0 < s k) :
    frameBurden s j k (advanceFrame s B lam beta h x v c) - frameBurden s j k c ≤
      frameUpper s lam beta h x v j k c := by
  classical
  by_cases hk : c.band = k
  · simp only [frameBurden, advanceFrame, frameUpper, hk, ↓reduceIte]
    rw [← Finset.sum_sub_distrib]
    exact Finset.sum_le_sum fun b _ =>
      CoreRecord.burden_advance_le (div_nonneg (sq_nonneg (c.coeff j)) hs.le)
        (B k) (lam k) (coreIncrement beta h x v c b)
        (terminalFlag s h x v c) false (c.records b)
  · simp [frameBurden, frameUpper, advanceFrame, hk]

/-- The full row burden includes its permanent historical map. Large-row
entry and endpoint-dependent births add zero; retirement retains the old term. -/
theorem row_step_burden_bound {s B lam beta : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    {x v a : ι → ℝ} {r r' : RowState ι} (j : ι) (k : ℕ) (hs : 0 < s k)
    (he : RowStep s B lam beta stop h x v a r r')
    (hr : HistoryValid a stop r) :
    rowBurden s j k r' - rowBurden s j k r ≤ rowUpper s lam beta h x v j k r := by
  cases he with
  | largeStay => simp [rowUpper]
  | terminalStay => simp [rowUpper]
  | largeEnter ar nf hsmall hn =>
      rw [adopt_burden]
      simp [rowBurden, modeBurden, rowUpper]
  | activeStay ar c ht =>
      have hf := frame_upper_bound s B lam beta h x v j k c hs
      simpa [rowBurden, modeBurden, rowUpper] using hf
  | activeRetire ar c nf ht hn =>
      have hf := frame_upper_bound s B lam beta h x v j k c hs
      have hz := hr.2.2.1.vacant
      rw [adopt_burden, inserted_burden s j k c.band ar _ hz rfl]
      simpa [rowBurden, modeBurden, rowUpper] using hf

omit [DecidableEq ι] in
/-- Large-row discrepancy is constant under the supplied hard constraint,
including on the first step that enters the small-row normalizer. -/
theorem large_row_step_zero (a x v : ι → ℝ) (h : ℝ)
    (hz : dot a x = 0) (hv : dot a v = 0) : dot a (nextPoint h x v) = 0 := by
  have he : dot a (nextPoint h x v) = dot a x + h * dot a v := by
    unfold dot nextPoint
    rw [Finset.mul_sum, ← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl
    intro j _
    ring
  rw [he, hz, hv]
  ring

end Steps

structure MatrixState (ρ ι : Type*) where
  point : ι → ℝ
  rows : ρ → RowState ι

section Matrix

variable {ρ : Type*} [Fintype ι] [DecidableEq ι]

def MatrixStep (A : ρ → ι → ℝ) (s B lam beta : ℕ → ℝ)
    (stop : ℕ) (h : ℝ) (v : ι → ℝ) (st st' : MatrixState ρ ι) : Prop :=
  st'.point = nextPoint h st.point v ∧
    ∀ i, RowStep s B lam beta stop h st.point v (A i) (st.rows i) (st'.rows i)

/-- All simultaneous row choices share one computed endpoint. -/
theorem matrix_successor_exists (A : ρ → ι → ℝ) (s B lam beta : ℕ → ℝ)
    (stop : ℕ) (h : ℝ) (v : ι → ℝ) (st : MatrixState ρ ι)
    (hs : ∀ i, HistoryValid (A i) stop (st.rows i)) :
    ∃ st', MatrixStep A s B lam beta stop h v st st' := by
  classical
  have he : ∀ i, ∃ r', RowStep s B lam beta stop h st.point v (A i) (st.rows i) r' :=
    fun i => row_step_exists s B lam beta stop h st.point v (A i) (st.rows i) (hs i)
  choose rows hrows using he
  exact ⟨⟨nextPoint h st.point v, rows⟩, rfl, hrows⟩

theorem matrix_history_preserved {A : ρ → ι → ℝ} {s B lam beta : ℕ → ℝ}
    {stop : ℕ} {h : ℝ} {v : ι → ℝ} {st st' : MatrixState ρ ι}
    (he : MatrixStep A s B lam beta stop h v st st')
    (hs : ∀ i, HistoryValid (A i) stop (st.rows i)) :
    ∀ i, HistoryValid (A i) stop (st'.rows i) :=
  fun i => row_step_history (he.2 i) (hs i)

theorem matrix_archives_retained {A : ρ → ι → ℝ} {s B lam beta : ℕ → ℝ}
    {stop : ℕ} {h : ℝ} {v : ι → ℝ} {st st' : MatrixState ρ ι}
    (he : MatrixStep A s B lam beta stop h v st st')
    (hs : ∀ i, HistoryValid (A i) stop (st.rows i)) :
    ∀ i k d, (st.rows i).archive k = some d → (st'.rows i).archive k = some d :=
  fun i _ _ hd => row_step_archive_retained (he.2 i) (hs i) hd

/-- The complete historical matrix burden is dominated by its fixed-old-state
smooth increment, even when several rows enter, retire, and restart together. -/
theorem matrix_burden_bound [Fintype ρ]
    {A : ρ → ι → ℝ} {s B lam beta : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    {v : ι → ℝ} {st st' : MatrixState ρ ι} (j : ι) (k : ℕ) (hk : 0 < s k)
    (he : MatrixStep A s B lam beta stop h v st st')
    (hs : ∀ i, HistoryValid (A i) stop (st.rows i)) :
    (∑ i, rowBurden s j k (st'.rows i)) - (∑ i, rowBurden s j k (st.rows i)) ≤
      ∑ i, rowUpper s lam beta h st.point v j k (st.rows i) := by
  rw [← Finset.sum_sub_distrib]
  exact Finset.sum_le_sum fun i _ => row_step_burden_bound j k hk (he.2 i) (hs i)

/-- Geometric support, cube preservation and clock concern the same matrix
successor point. The direction remains an explicit supplied input. -/
theorem matrix_endpoint_geometry {A : ρ → ι → ℝ} {s B lam beta : ℕ → ℝ}
    {stop : ℕ} {h : ℝ} {v : ι → ℝ} {st st' : MatrixState ρ ι}
    (he : MatrixStep A s B lam beta stop h v st st')
    (hh : 0 ≤ h) (hx : ∀ j, |st.point j| ≤ 1) (hv : Supported h st.point v)
    (hu : normSq v = 1) (ho : dot st.point v = 0) :
    (∀ j, |st'.point j| ≤ 1) ∧ aliveSet h st'.point ⊆ aliveSet h st.point ∧
      normSq st'.point = normSq st.point + h ^ 2 := by
  rw [he.1]
  exact ⟨next_mem_cube hh st.point v hx hv hu,
    alive_next_subset h st.point v hv, next_clock h st.point v ho hu⟩

end Matrix

end KomlosQuarter.R16


==> anc/lean/KomlosQuarter/Peeling.lean <==
import Mathlib

/-!
# The finite peeling inequality

This file formalizes the deterministic estimate behind the peeling lemma.
Coordinates larger than `s / B` have total `ℓ¹` mass at most `B` whenever
their total squared mass is at most `s`.
-/

namespace KomlosQuarter

open scoped BigOperators

variable {ι : Type*} [Fintype ι]

/-- Indices whose coefficient exceeds the band-dependent cap `s / B`. -/
noncomputable def tailSet (v : ι → ℝ) (s B : ℝ) : Finset ι :=
  Finset.univ.filter fun j => s / B < |v j|

/-- The pointwise inequality used in the peeling sum. -/
theorem abs_le_scaled_sq_of_large
    {x s B : ℝ} (hs : 0 < s) (hB : 0 < B) (hlarge : s / B < |x|) :
    |x| ≤ (B / s) * x ^ 2 := by
  have hsb : s < |x| * B := (div_lt_iff₀ hB).mp hlarge
  have habs : 0 ≤ |x| := abs_nonneg x
  rw [div_mul_eq_mul_div]
  apply (le_div_iff₀ hs).2
  rw [← sq_abs]
  nlinarith

/-- The peeled tail has `ℓ¹` mass at most `B`. -/
theorem tail_l1_le
    (v : ι → ℝ) {s B : ℝ} (hs : 0 < s) (hB : 0 < B)
    (henergy : ∑ j, v j ^ 2 ≤ s) :
    ∑ j ∈ tailSet v s B, |v j| ≤ B := by
  classical
  have hpoint : ∀ j ∈ tailSet v s B, |v j| ≤ (B / s) * v j ^ 2 := by
    intro j hj
    exact abs_le_scaled_sq_of_large hs hB ((Finset.mem_filter.mp hj).2)
  have htailEnergy : ∑ j ∈ tailSet v s B, v j ^ 2 ≤ ∑ j, v j ^ 2 := by
    exact Finset.sum_le_sum_of_subset_of_nonneg
      (Finset.filter_subset _ _) (by
        intro j _ _
        exact sq_nonneg (v j))
  calc
    ∑ j ∈ tailSet v s B, |v j|
        ≤ ∑ j ∈ tailSet v s B, (B / s) * v j ^ 2 :=
          Finset.sum_le_sum fun j hj => hpoint j hj
    _ = (B / s) * ∑ j ∈ tailSet v s B, v j ^ 2 := by
          rw [Finset.mul_sum]
    _ ≤ (B / s) * ∑ j, v j ^ 2 := by
          exact mul_le_mul_of_nonneg_left htailEnergy (div_nonneg hB.le hs.le)
    _ ≤ (B / s) * s := by
          exact mul_le_mul_of_nonneg_left henergy (div_nonneg hB.le hs.le)
    _ = B := by field_simp

/-- Every unpeeled coordinate satisfies the desired coordinate cap. -/
theorem core_coordinate_le
    (v : ι → ℝ) {s B : ℝ} {j : ι} (hj : j ∉ tailSet v s B) :
    |v j| ≤ s / B := by
  classical
  simpa [tailSet, not_lt] using hj

/-- A peeled vector of `ℓ¹` mass at most `B` can change its pairing with two
points separated coordinatewise by at most two by at most `2B`. -/
theorem peeled_increment_le
    (p x y : ι → ℝ) {B : ℝ}
    (hp : ∑ j, |p j| ≤ B)
    (hxy : ∀ j, |x j - y j| ≤ 2) :
    |∑ j, p j * (x j - y j)| ≤ 2 * B := by
  calc
    |∑ j, p j * (x j - y j)|
        ≤ ∑ j, |p j * (x j - y j)| := Finset.abs_sum_le_sum_abs _ _
    _ = ∑ j, |p j| * |x j - y j| := by
          apply Finset.sum_congr rfl
          intro j _
          rw [abs_mul]
    _ ≤ ∑ j, |p j| * 2 := by
          exact Finset.sum_le_sum fun j _ =>
            mul_le_mul_of_nonneg_left (hxy j) (abs_nonneg (p j))
    _ = 2 * ∑ j, |p j| := by
          rw [← Finset.sum_mul]
          ring
    _ ≤ 2 * B := by nlinarith

end KomlosQuarter


==> anc/lean/KomlosQuarter/PotentialBudgetR17.lean <==
import Mathlib
import KomlosQuarter.CapitalProjectionR17
import KomlosQuarter.BadMassCount

/-!
# The deterministic potential-to-dimension implication on the R16 state

This is a transplant of the supplied Jensen and dangerous-capital argument.
The potential is the actual historical burden. Its upper bound, the active
energy invariant, and cap validity are explicit premises. No covariance or
Taylor inequality is assumed proved by these declarations.
-/
namespace KomlosQuarter.R17

open scoped BigOperators
open KomlosQuarter KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15 KomlosQuarter.R16

/-- Finite Jensen, including potentially negative logarithmic burdens. -/
theorem mean_le_log_of_exp_sum {ι : Type*} (V : Finset ι) (g : ι → ℝ)
    {bound : ℝ} (hH : 0 < (V.card : ℝ))
    (hsum : ∑ j ∈ V, Real.exp (g j) ≤ bound) :
    (1 / (V.card : ℝ)) * ∑ j ∈ V, g j ≤ Real.log (bound / (V.card : ℝ)) := by
  have hJ : Real.exp ((1 / (V.card : ℝ)) * ∑ j ∈ V, g j) ≤
      (1 / (V.card : ℝ)) * ∑ j ∈ V, Real.exp (g j) := by
    have h := convexOn_exp.map_sum_le (t := V)
      (w := fun _ => 1 / (V.card : ℝ)) (p := g) (fun _ _ => by positivity) ?_
      (fun _ _ => Set.mem_univ _)
    · simpa [smul_eq_mul, Finset.mul_sum] using h
    · simp only [Finset.sum_const, nsmul_eq_mul]
      field_simp [ne_of_gt hH]
  have hE : Real.exp ((1 / (V.card : ℝ)) * ∑ j ∈ V, g j) ≤
      bound / (V.card : ℝ) := by
    calc
      _ ≤ (1 / (V.card : ℝ)) * ∑ j ∈ V, Real.exp (g j) := hJ
      _ ≤ (1 / (V.card : ℝ)) * bound :=
        mul_le_mul_of_nonneg_left hsum (by positivity)
      _ = bound / (V.card : ℝ) := by ring
  have hlog := Real.log_le_log (Real.exp_pos _) hE
  simpa using hlog

section Matrix
variable {ι ρ : Type*} [Fintype ι] [Fintype ρ]

noncomputable def matrixPotential (s w K : ℕ → ℝ) (stop : ℕ)
    (st : MatrixState ρ ι) : ℝ :=
  ∑ j, ∑ k : Fin stop, w k * Real.exp (matrixBurden s st j k / K k)

/-- One band on any alive subset is dominated by the full weighted potential. -/
theorem band_exp_sum_bound (s w K : ℕ → ℝ) (stop : ℕ)
    (st : MatrixState ρ ι) (V : Finset ι) {k : ℕ} (hk : k < stop)
    (hw : ∀ b, 0 ≤ w b) (hwk : 0 < w k) {bound : ℝ}
    (hpot : matrixPotential s w K stop st ≤ bound) :
    ∑ j ∈ V, Real.exp (matrixBurden s st j k / K k) ≤ bound / w k := by
  have hnn : ∀ j (b : Fin stop), 0 ≤ w b * Real.exp (matrixBurden s st j b / K b) :=
    fun j b => mul_nonneg (hw _) (Real.exp_pos _).le
  have hsub : w k * ∑ j ∈ V, Real.exp (matrixBurden s st j k / K k) ≤
      matrixPotential s w K stop st := by
    rw [Finset.mul_sum]
    calc
      _ ≤ ∑ j ∈ V, ∑ b : Fin stop, w b * Real.exp (matrixBurden s st j b / K b) := by
        apply Finset.sum_le_sum
        intro j _
        exact Finset.single_le_sum (fun b _ => hnn j b) (Finset.mem_univ (⟨k,hk⟩ : Fin stop))
      _ ≤ matrixPotential s w K stop st :=
        Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ V)
          (fun j _ _ => Finset.sum_nonneg fun b _ => hnn j b)
  apply (le_div_iff₀ hwk).2
  simpa [mul_comm] using hsub.trans hpot

/-- The supplied Jensen argument now refers to the permanent-archive burden. -/
theorem matrix_average_burden (s w K : ℕ → ℝ) (stop : ℕ)
    (st : MatrixState ρ ι) (V : Finset ι) {k : ℕ} (hk : k < stop)
    (hw : ∀ b, 0 ≤ w b) (hwk : 0 < w k) {bound : ℝ}
    (hH : 0 < (V.card : ℝ)) (hpot : matrixPotential s w K stop st ≤ bound) :
    (1 / (V.card : ℝ)) * ∑ j ∈ V, matrixBurden s st j k / K k ≤
      Real.log (bound / (w k * (V.card : ℝ))) := by
  have hm := mean_le_log_of_exp_sum V (fun j => matrixBurden s st j k / K k)
    hH (band_exp_sum_bound s w K stop st V hk hw hwk hpot)
  simpa [div_div] using hm

omit [Fintype ι] in
/-- The active energy invariant supplies the half-mass bound for every
actual dangerous slot. Empty dangerous families are allowed. -/
theorem dangerous_half_mass (A : ρ → ι → ℝ) (st : MatrixState ρ ι)
    (s : ℕ → ℝ) (stop : ℕ) (V : Finset ι)
    (hh : ∀ i, HistoryValid (A i) stop (st.rows i))
    (henergy : ∀ i c, (st.rows i).mode = .active c →
      s c.band / 2 < massOn V c.coeff) {k : ℕ} (hs : 0 < s k)
    {a : ρ × Bool} (ha : a ∈ dangerSet st k) :
    (1 / 2 : ℝ) ≤ massOn V (slotCoefficients (st.rows a.1) k) / s k := by
  classical
  have hd : (slotRecord (st.rows a.1) k a.2).phase = .dangerous := by
    simpa [dangerSet] using ha
  obtain ⟨c, hc, hb, hcoeff⟩ := dangerous_slot_active (hh a.1) hd
  have hm := henergy a.1 c hc
  rw [hcoeff, le_div_iff₀ hs]
  rw [hb] at hm
  linarith

omit [Fintype ι] in
/-- Capital domination and an average burden bound give the dimension charge. -/
theorem dangerous_count_of_average (A : ρ → ι → ℝ) (st : MatrixState ρ ι)
    (s B lam omega : ℕ → ℝ) (stop : ℕ) (V : Finset ι)
    (hh : ∀ i, HistoryValid (A i) stop (st.rows i))
    (hv : ∀ i, RowProperty (fun _ c => ∀ e,
      (c.records e).Valid (B c.band) (lam c.band) (omega c.band)) st.point (st.rows i))
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1)
    (henergy : ∀ i c, (st.rows i).mode = .active c → s c.band / 2 < massOn V c.coeff)
    (k : ℕ) (hs : 0 < s k) {K avg : ℝ} (hK : 0 < K)
    (hH : 0 < (V.card : ℝ))
    (havg : (1 / (V.card : ℝ)) * ∑ j ∈ V, matrixBurden s st j k / K ≤ avg) :
    ((dangerSet st k).card : ℝ) ≤
      2 * (V.card : ℝ) * Real.exp (-(lam k * B k)) * (2 / s k + K * avg) := by
  classical
  let mass : ρ × Bool → ℝ := fun a => massOn V (slotCoefficients (st.rows a.1) k) / s k
  have hcount : ((dangerSet st k).card : ℝ) ≤ 2 * ∑ a ∈ dangerSet st k, mass a :=
    card_le_twice_mass _ _ (fun a ha => dangerous_half_mass A st s stop V hh henergy hs ha)
  have hswap : (∑ a ∈ dangerSet st k, mass a) =
      ∑ j ∈ V, ∑ a ∈ dangerSet st k, slotCoefficients (st.rows a.1) k j ^ 2 / s k := by
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl
    intro a _
    dsimp [mass, massOn]
    rw [Finset.sum_div]
  have hcap : Real.exp (lam k * B k) * (∑ a ∈ dangerSet st k, mass a) ≤
      (∑ j ∈ V, matrixBurden s st j k) + (V.card : ℝ) * (2 / s k) := by
    rw [hswap, Finset.mul_sum]
    calc
      _ ≤ ∑ j ∈ V, (matrixBurden s st j k + 2 / s k) :=
        Finset.sum_le_sum fun j _ => dangerous_capital_le A st s B lam omega stop hh hv hcol j k hs
      _ = _ := by rw [Finset.sum_add_distrib, Finset.sum_const, nsmul_eq_mul]
  have hburden : (∑ j ∈ V, matrixBurden s st j k) ≤ (V.card : ℝ) * (K * avg) := by
    have hrepr : (1 / (V.card : ℝ)) * ∑ j ∈ V, matrixBurden s st j k / K =
        (∑ j ∈ V, matrixBurden s st j k) / ((V.card : ℝ) * K) := by
      rw [← Finset.sum_div]
      ring
    rw [hrepr] at havg
    have h1 := (div_le_iff₀ (mul_pos hH hK)).mp havg
    nlinarith
  have hmain : Real.exp (lam k * B k) * (∑ a ∈ dangerSet st k, mass a) ≤
      (V.card : ℝ) * (2 / s k + K * avg) := by linarith
  have hinv : 0 < (Real.exp (lam k * B k))⁻¹ := inv_pos.mpr (Real.exp_pos _)
  have h2 := mul_le_mul_of_nonneg_left hmain hinv.le
  rw [← mul_assoc, inv_mul_cancel₀ (Real.exp_pos _).ne', one_mul] at h2
  calc
    _ ≤ 2 * ∑ a ∈ dangerSet st k, mass a := hcount
    _ ≤ 2 * ((Real.exp (lam k * B k))⁻¹ * ((V.card : ℝ) * (2 / s k + K * avg))) :=
      mul_le_mul_of_nonneg_left h2 (by norm_num)
    _ = _ := by rw [Real.exp_neg]; ring

/-- One state-level implication joins the actual potential and dangerous count. -/
theorem dangerous_count_of_potential (A : ρ → ι → ℝ) (st : MatrixState ρ ι)
    (s B lam omega w K : ℕ → ℝ) (stop : ℕ) (V : Finset ι)
    (hh : ∀ i, HistoryValid (A i) stop (st.rows i))
    (hv : ∀ i, RowProperty (fun _ c => ∀ e,
      (c.records e).Valid (B c.band) (lam c.band) (omega c.band)) st.point (st.rows i))
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1)
    (henergy : ∀ i c, (st.rows i).mode = .active c → s c.band / 2 < massOn V c.coeff)
    (k : ℕ) (hk : k < stop) (hs : 0 < s k) (hK : 0 < K k)
    (hw : ∀ b, 0 ≤ w b) (hwk : 0 < w k) {bound : ℝ}
    (hH : 0 < (V.card : ℝ)) (hpot : matrixPotential s w K stop st ≤ bound) :
    ((dangerSet st k).card : ℝ) ≤ 2 * (V.card : ℝ) * Real.exp (-(lam k * B k)) *
      (2 / s k + K k * Real.log (bound / (w k * (V.card : ℝ)))) := by
  exact dangerous_count_of_average A st s B lam omega stop V hh hv hcol henergy k hs hK hH
    (matrix_average_burden s w K stop st V hk hw hwk hH hpot)

end Matrix
end KomlosQuarter.R17


==> anc/lean/KomlosQuarter/PotentialSelection.lean <==
import Mathlib
import KomlosQuarter.DeterministicSelection

/-!
# Deterministic selection for a weighted family of potentials

A separate one-step mean inequality is available for every column-band
potential.  After multiplying by nonnegative outer weights and interchanging
the two finite sums, the same inequality holds for their total potential.
Therefore one child controls the whole family at once.
-/

namespace KomlosQuarter

open scoped BigOperators

variable {Ω J : Type*} [Fintype Ω] [Fintype J]

/-- A nonnegative weighted sum of component potentials. -/
def totalPotential (outerWeight component : J → ℝ) : ℝ :=
  ∑ j, outerWeight j * component j

/-- Componentwise weighted-average bounds combine into a bound for the total
potential. -/
theorem average_totalPotential_le
    (probability : Ω → ℝ) (outerWeight current : J → ℝ)
    (next : Ω → J → ℝ)
    (hOuter : ∀ j, 0 ≤ outerWeight j)
    (hComponent : ∀ j,
      ∑ ω, probability ω * next ω j ≤ current j) :
    ∑ ω, probability ω * totalPotential outerWeight (next ω) ≤
      totalPotential outerWeight current := by
  unfold totalPotential
  calc
    ∑ ω, probability ω * (∑ j, outerWeight j * next ω j)
        = ∑ ω, ∑ j, probability ω * (outerWeight j * next ω j) := by
          apply Finset.sum_congr rfl
          intro ω _
          rw [Finset.mul_sum]
    _ = ∑ j, ∑ ω, probability ω * (outerWeight j * next ω j) := by
          rw [Finset.sum_comm]
    _ = ∑ j, outerWeight j * (∑ ω, probability ω * next ω j) := by
          apply Finset.sum_congr rfl
          intro j _
          rw [Finset.mul_sum]
          apply Finset.sum_congr rfl
          intro ω _
          ring
    _ ≤ ∑ j, outerWeight j * current j := by
          exact Finset.sum_le_sum fun j _ =>
            mul_le_mul_of_nonneg_left (hComponent j) (hOuter j)

/-- If every component has nonincreasing weighted mean, one child has total
potential no larger than the parent's total potential. -/
theorem exists_child_totalPotential_le
    [Nonempty Ω]
    (probability : Ω → ℝ) (outerWeight current : J → ℝ)
    (next : Ω → J → ℝ)
    (hProbability : ∀ ω, 0 ≤ probability ω)
    (hProbabilitySum : ∑ ω, probability ω = 1)
    (hOuter : ∀ j, 0 ≤ outerWeight j)
    (hComponent : ∀ j,
      ∑ ω, probability ω * next ω j ≤ current j) :
    ∃ ω, totalPotential outerWeight (next ω) ≤
      totalPotential outerWeight current := by
  have hAverage :=
    average_totalPotential_le probability outerWeight current next hOuter hComponent
  exact exists_child_le_parent probability
    (fun ω => totalPotential outerWeight (next ω))
    (totalPotential outerWeight current)
    hProbability hProbabilitySum hAverage

end KomlosQuarter


==> anc/lean/KomlosQuarter/R12Parameters.lean <==
import Mathlib

/-!
# Exact R12 parameter and constant arithmetic
-/

namespace KomlosQuarter

/-- The large-row/current-state and dangerous-gradient charges give the exact
hard-space fraction `241/480`. -/
theorem r12_hard_dimension_identity :
    (2 / (60 / 7 : ℝ)) + (43 / 80 : ℝ) / 2 = 241 / 480 := by
  norm_num

/-- The complementary fraction available to the SDP is `239/480`. -/
theorem r12_sdp_available_identity :
    1 - (241 / 480 : ℝ) = 239 / 480 := by
  norm_num

/-- The diagonal, trace, and affine charges fit strictly inside the available
R12 SDP budget. -/
theorem r12_sdp_budget_strict :
    (18 / 61 : ℝ) + 1 / 65536 + 400 / 1973 < 239 / 480 := by
  norm_num

/-- The exact positive R12 SDP margin. -/
theorem r12_sdp_slack_identity :
    (239 / 480 : ℝ) -
      ((18 / 61 : ℝ) + 1 / 65536 + 400 / 1973) =
        9759761 / 118311813120 := by
  norm_num

/-- The regularized-drift coefficient for `Gamma = 61/18`. -/
theorem r12_theta_identity
    {B s : ℝ} (hs : s ≠ 0) :
    (B / (2 * s)) / (4 * (61 / 18 : ℝ)) = 9 * B / (244 * s) := by
  field_simp [hs]
  ring

/-- The peeling coordinate cap gives the R12 per-core affine weight. -/
theorem r12_alpha_q_le_rho
    {s B q : ℝ} (hs : 0 < s) (hB : 0 < B)
    (hq : q ≤ s / B ^ 2) :
    (1973 / (100 * s)) * q ≤ 1973 / (100 * B ^ 2) := by
  have hcoeff : 0 ≤ (1973 / (100 * s) : ℝ) := by positivity
  calc
    (1973 / (100 * s)) * q ≤
        (1973 / (100 * s)) * (s / B ^ 2) :=
      mul_le_mul_of_nonneg_left hq hcoeff
    _ = 1973 / (100 * B ^ 2) := by
      field_simp [ne_of_gt hs, ne_of_gt hB]

/-- The exact fourth-root coefficient in the R12 schedule. -/
theorem r12_fourth_root_coefficient :
    (128 / 3 : ℝ) * (61 / 18) * (1973 / 100) = 1925648 / 675 := by
  norm_num

/-- The exact square-root coefficient in the R12 schedule. -/
theorem r12_square_root_coefficient :
    (8 : ℝ) * (61 / 18) = 244 / 9 := by
  norm_num

/-- A shell sum bounded by `(4786/7) z`, with `z ≥ 1`, gives the R12 partial
coefficient `2395`. -/
theorem r12_partial_constant_transfer
    {S z : ℝ} (hz : 1 ≤ z) (hS : S ≤ (4786 / 7 : ℝ) * z) :
    (7 / 2 : ℝ) * S + 2 ≤ 2395 * z := by
  nlinarith

/-- Rounding the final eight coordinates gives the full coefficient `2403`. -/
theorem r12_full_constant_transfer
    {S z : ℝ} (hz : 1 ≤ z) (hS : S ≤ (4786 / 7 : ℝ) * z) :
    (7 / 2 : ℝ) * S + 2 + 8 ≤ 2403 * z := by
  nlinarith

end KomlosQuarter


==> anc/lean/KomlosQuarter/R37.lean <==
import KomlosQuarter.R37.SDPSource
import KomlosQuarter.R37.BufferedCurvature
import KomlosQuarter.R37.SymmetricTaylor
import KomlosQuarter.R37.FiniteAttainment
import KomlosQuarter.R37.StateSelection
import KomlosQuarter.R37.SDPStep
import KomlosQuarter.R37.ScheduledStep
import KomlosQuarter.R37.GivenPath
import KomlosQuarter.R37.BufferedRounding
import KomlosQuarter.R37.FinalTheorem

/-!
Checked R37 components, including a jointly valid successor at the actual
schedule from the historical potential and counted, alive-coordinate A.4 call.
The hard-space fraction and class normalization are derived, and the finite
schedule admits one positive analytic mesh uniformly over future states.
Given-point initialization, the shifted section identity with actual peeled
histories, and a finite trajectory reaching the alive-count target are proved.
The numerical tail/core/terminal charges are derived along this path. Ambient
extension, buffered rounding and the exact rational schedule certificate join
the selected coefficient-2395 partial and full colouring theorems. The sole
external research input is the explicit Bansal--Jiang A.4 parameter.
-/


==> anc/lean/KomlosQuarter/R37/AliveSDP.lean <==
import KomlosQuarter.R37.SDPSource
import KomlosQuarter.R37.CovarianceJets

/-!
# The source SDP in the actual alive coordinate space

Source: `quarter/paper/main.tex`, `lem:feasibility` and `eq:U-asi`.
The source dimension and affine charges use `card V`, not the original
ambient dimension. Zero extension preserves the PSD, trace, hard kernel and
both quadratic inequalities used by the analytic step.
-/
namespace KomlosQuarter.R37

open scoped BigOperators
open Analytic

variable {ι ρ : Type*} [Fintype ι] [Fintype ρ] [DecidableEq ι]

omit [DecidableEq ι] in
/-- The SDP row-covariance form is the same actual combined-gradient form
appearing in the one-step theorem. -/
theorem rowCovariance_quadratic (U : Matrix ι ι ℝ) (E : Matrix ρ ι ℝ)
    (y : ρ → ℝ) :
    baseQuadratic (rowCovariance E U) y = rawQuadratic U (combinedGradient y E) := by
  unfold baseQuadratic rowCovariance rawQuadratic combinedGradient
  simp_rw [Finset.mul_sum, Finset.sum_mul]
  calc
    _ = ∑ a, ∑ b, ∑ i, ∑ j, (y a * E a i) * U i j * (y b * E b j) := by
      apply Finset.sum_congr rfl; intro a _
      apply Finset.sum_congr rfl; intro b _
      apply Finset.sum_congr rfl; intro i _
      apply Finset.sum_congr rfl; intro j _
      ring
    _ = _ := by
      conv_lhs => arg 2; ext a; rw [Finset.sum_comm]
      rw [Finset.sum_comm]
      conv_lhs => arg 2; ext i; arg 2; ext a; rw [Finset.sum_comm]
      conv_lhs => arg 2; ext i; rw [Finset.sum_comm]
      apply Finset.sum_congr rfl; intro i _
      apply Finset.sum_congr rfl; intro j _
      rw [Finset.sum_comm]

omit [DecidableEq ι] in
theorem affineBound_raw {U : Matrix ι ι ℝ} {E : Matrix ρ ι ℝ} {alpha : ℝ}
    (h : AffineBound U E alpha) (y : ρ → ℝ) :
    rawQuadratic U (combinedGradient y E) ≤
      alpha * ∑ a, y a ^ 2 * rawQuadratic U (E a) := by
  simpa only [rowCovariance_quadratic, baseDiagonalQuadratic,
    rowCovariance, rawQuadratic] using h y

omit [Fintype ρ] [DecidableEq ι] in
theorem coordinateBound_raw {U : Matrix ι ι ℝ} {eta : ℝ}
    (h : CoordinateBound U eta) (y : ι → ℝ) :
    rawQuadratic U y ≤ eta * ∑ j, y j ^ 2 * U j j := h y

omit [Fintype ρ] in
/-- Zero extension from precisely the chosen coordinate set. -/
def extendCovariance (V : Finset ι) (U : Matrix V V ℝ) : Matrix ι ι ℝ :=
  fun i j => if hi : i ∈ V then if hj : j ∈ V then U ⟨i, hi⟩ ⟨j, hj⟩ else 0 else 0

omit [Fintype ρ] [DecidableEq ι] in
private theorem sum_supported (V : Finset ι) (f : ι → ℝ)
    (hf : ∀ i, i ∉ V → f i = 0) : ∑ i, f i = ∑ i : V, f i := by
  rw [Finset.sum_coe_sort]
  exact (Finset.sum_subset (Finset.subset_univ V) (fun i _ hi => hf i hi)).symm

omit [Fintype ρ] in
/-- No frozen-coordinate contribution is lost in restricting a bilinear
test of the zero-extended covariance. -/
theorem extendCovariance_bilinear (V : Finset ι) (U : Matrix V V ℝ)
    (x y : ι → ℝ) :
    (∑ i, ∑ j, x i * extendCovariance V U i j * y j) =
      ∑ i : V, ∑ j : V, x i * U i j * y j := by
  rw [sum_supported V _ (by intro i hi; simp [extendCovariance, hi])]
  apply Finset.sum_congr rfl
  intro i _
  rw [sum_supported V _ (by intro j hj; simp [extendCovariance, hj])]
  simp [extendCovariance]

omit [Fintype ρ] in
theorem extendCovariance_diagonal (V : Finset ι) (U : Matrix V V ℝ)
    (f : ι → ℝ) :
    (∑ i, f i * extendCovariance V U i i) = ∑ i : V, f i * U i i := by
  rw [sum_supported V _ (by intro i hi; simp [extendCovariance, hi])]
  simp [extendCovariance]

omit [Fintype ρ] in
theorem extendCovariance_trace (V : Finset ι) (U : Matrix V V ℝ) :
    (extendCovariance V U).trace = U.trace := by
  simpa only [one_mul, Matrix.trace, Matrix.diag] using
    extendCovariance_diagonal V U (fun _ => 1)

omit [Fintype ρ] in
theorem extendCovariance_psd (V : Finset ι) (U : Matrix V V ℝ)
    (hU : U.PosSemidef) : (extendCovariance V U).PosSemidef := by
  apply Matrix.PosSemidef.of_dotProduct_mulVec_nonneg
  · ext i j
    simp only [Matrix.conjTranspose_apply, star_trivial]
    unfold extendCovariance
    split_ifs with hi hj
    · exact congrFun (congrFun hU.isHermitian ⟨i, hj⟩) ⟨j, hi⟩
    all_goals rfl
  · intro x
    have h := hU.dotProduct_mulVec_nonneg (fun i : V => x i)
    simp only [dotProduct, Matrix.mulVec, star_trivial, Finset.mul_sum,
      ← mul_assoc] at h ⊢
    rw [extendCovariance_bilinear]
    exact h

omit [Fintype ρ] in
theorem extendCovariance_kernel (V : Finset ι) (U : Matrix V V ℝ)
    (w : ι → ℝ) (hw : U.mulVec (fun i : V => w i) = 0) :
    (extendCovariance V U).mulVec w = 0 := by
  ext i
  by_cases hi : i ∈ V
  · change (∑ j, extendCovariance V U i j * w j) = 0
    rw [sum_supported V _ (by intro j hj; simp [extendCovariance, hj])]
    simpa [extendCovariance, hi, Matrix.mulVec, dotProduct] using congrFun hw ⟨i, hi⟩
  · simp [Matrix.mulVec, dotProduct, extendCovariance, hi]

omit [Fintype ρ] in
theorem extendCovariance_coordinate (V : Finset ι) (U : Matrix V V ℝ)
    {eta : ℝ} (hc : CoordinateBound U eta) :
    CoordinateBound (extendCovariance V U) eta := by
  intro y
  simpa only [baseQuadratic, baseDiagonalQuadratic, extendCovariance_bilinear,
    extendCovariance_diagonal] using hc (fun i : V => y i)

/-- Every original affine block keeps its exact coefficient on extension. -/
theorem extendCovariance_affine (V : Finset ι) (U : Matrix V V ℝ)
    (E : Matrix ρ ι ℝ) {alpha : ℝ}
    (hc : AffineBound U (fun a (i : V) => E a i) alpha) :
    AffineBound (extendCovariance V U) E alpha := by
  have he : rowCovariance E (extendCovariance V U) =
      rowCovariance (fun a (i : V) => E a i) U := by
    funext a b
    exact extendCovariance_bilinear V U (E a) (E b)
  simpa only [AffineBound, he] using hc

/-- The finite-row source is invoked in `R^V`. The returned ambient matrix
has the source trace `kappa * card V`, zero frozen rows and columns, and the
raw comparisons required by the actual-state analytic theorem. -/
theorem finite_alive_sdp (V : Finset ι) (source : BansalJiangA4 V)
    (S : Type) [Fintype S] (Rows : S → Type) [∀ k, Fintype (Rows k)]
    (E : ∀ k, Matrix (Rows k) ι ℝ) (W : Submodule ℝ (V → ℝ))
    (eta kappa : ℝ) (alpha : S → ℝ)
    (hV : 0 < V.card) (heta : 1 < eta) (hkappa : 0 < kappa)
    (halpha : ∀ k, 0 < alpha k)
    (hbudget : (Module.finrank ℝ W : ℝ) / V.card + eta⁻¹ + kappa +
      ∑ k, (Fintype.card (Rows k) : ℝ) / (alpha k * V.card) < 1) :
    ∃ U : Matrix ι ι ℝ,
      U.PosSemidef ∧
      (∀ w, (fun i : V => w i) ∈ W → U.mulVec w = 0) ∧
      (∀ i, U i i ≤ 1) ∧ kappa * V.card ≤ U.trace ∧
      (∀ i j, i ∉ V ∨ j ∉ V → U i j = 0) ∧
      (∀ y, rawQuadratic U y ≤ eta * ∑ i, y i ^ 2 * U i i) ∧
      ∀ k y, rawQuadratic U (combinedGradient y (E k)) ≤
        alpha k * ∑ a, y a ^ 2 * rawQuadratic U (E k a) := by
  obtain ⟨U, hp, hw, hd, ht, hc, ha⟩ := finite_row_sdp source S Rows
    (fun k a (i : V) => E k a i) W eta kappa alpha
    (by simpa using hV) heta hkappa halpha (by simpa using hbudget)
  refine ⟨extendCovariance V U, extendCovariance_psd V U hp,
    fun w hw' => extendCovariance_kernel V U w (hw _ hw'), ?_, ?_, ?_, ?_, ?_⟩
  · intro i
    by_cases hi : i ∈ V
    · simpa [extendCovariance, hi] using hd ⟨i, hi⟩
    · simp [extendCovariance, hi]
  · simpa only [extendCovariance_trace, Fintype.card_coe] using ht
  · intro i j hij
    rcases hij with hi | hj
    · simp [extendCovariance, hi]
    · simp [extendCovariance, hj]
  · exact coordinateBound_raw (extendCovariance_coordinate V U hc)
  · exact fun k => affineBound_raw (extendCovariance_affine V U (E k) (ha k))

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/AmbientEndpoint.lean <==
import KomlosQuarter.R37.BufferedRounding

/-!
# Extension from the initial fractional face to the ambient cube

Source: `quarter/paper/main.tex`, `thm:finite-attainment`.
The finite subtype consists exactly of coordinates with |b_j| < 1.
Extension keeps every complementary coordinate equal to b, and preserves
both the row increment and the number of fractional coordinates.
-/
namespace KomlosQuarter.R37

open scoped BigOperators
variable {ι : Type*} {ρ : Type} [Fintype ι] [Fintype ρ]

noncomputable def fractionalFace (b : ι → ℝ) : Finset ι := by
  classical
  exact Finset.univ.filter fun j => |b j| < 1

theorem mem_fractionalFace (b : ι → ℝ) (j : ι) :
    j ∈ fractionalFace b ↔ |b j| < 1 := by
  classical
  simp [fractionalFace]

theorem card_fractionalFace (b : ι → ℝ) : (fractionalFace b).card = fractionalCount b := rfl

noncomputable def extendFace (b : ι → ℝ) (y : fractionalFace b → ℝ) (j : ι) : ℝ := by
  classical
  exact if hj : j ∈ fractionalFace b then y ⟨j, hj⟩ else b j

theorem extendFace_cube (b : ι → ℝ) (hb : ∀ j, |b j| ≤ 1)
    (y : fractionalFace b → ℝ) (hy : ∀ j, |y j| ≤ 1) :
    ∀ j, |extendFace b y j| ≤ 1 := by
  classical
  intro j
  by_cases hj : j ∈ fractionalFace b
  · simpa [extendFace, hj] using hy ⟨j,hj⟩
  · simpa [extendFace, hj] using hb j

theorem extendFace_preserves_signs (b : ι → ℝ) (y : fractionalFace b → ℝ) :
    ∀ j, |b j| = 1 → extendFace b y j = b j := by
  classical
  intro j hj
  have hn : j ∉ fractionalFace b := by simp [mem_fractionalFace, hj]
  simp [extendFace, hn]

theorem extendFace_pairing (a b : ι → ℝ) (y : fractionalFace b → ℝ) :
    dot a (fun j => extendFace b y j - b j) =
      dot (fun j : fractionalFace b => a j) (fun j => y j - b j) := by
  classical
  unfold dot
  calc
    _ = ∑ j ∈ fractionalFace b, a j * (extendFace b y j - b j) := by
      symm
      apply Finset.sum_subset (Finset.subset_univ _)
      intro j _ hj
      simp [extendFace, hj]
    _ = ∑ j : fractionalFace b, a j * (extendFace b y j - b j) :=
      Finset.sum_subtype _ (fun _ => Iff.rfl) _
    _ = _ := Finset.sum_congr rfl fun j _ => by simp [extendFace, j.property]

theorem extendFace_fractionalCount (b : ι → ℝ) (_hb : ∀ j, |b j| ≤ 1)
    (y : fractionalFace b → ℝ) : fractionalCount (extendFace b y) = fractionalCount y := by
  classical
  let f : (fractionalFace b) → ι := Subtype.val
  have he : (Finset.univ.filter (fun j => |extendFace b y j| < 1)) =
      (Finset.univ.filter (fun j => |y j| < 1)).image f := by
    ext j
    simp only [Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_image]
    constructor
    · intro hj
      have hmem : j ∈ fractionalFace b := by
        by_contra hn
        have hj' : |b j| < 1 := by simpa [extendFace, hn] using hj
        exact hn ((mem_fractionalFace b j).mpr hj')
      exact ⟨⟨j,hmem⟩, by simpa [extendFace, hmem] using hj, rfl⟩
    · rintro ⟨k, hk, rfl⟩
      simpa [f, extendFace, k.property] using hk
  unfold fractionalCount
  rw [he, Finset.card_image_of_injective _ Subtype.val_injective]

/-- The actual partial endpoint for an arbitrary ambient cube point. The A.4
parameter is supplied on each alive subspace of its exact initial face. -/
theorem ambient_partial_endpoint (A : ρ → ι → ℝ) (b : ι → ℝ) (R : ℝ) {ε : ℝ}
    (source : ∀ V : Finset (fractionalFace b), BansalJiangA4 V)
    (hR : 0 ≤ R) (hε : 0 < ε) (hb : ∀ j, |b j| ≤ 1)
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1) :
    ∃ y : ι → ℝ, (∀ j, |y j| ≤ 1) ∧
      (∀ j, |b j| = 1 → y j = b j) ∧
      fractionalCount y ≤ stoppingTarget (fractionalCount b) R ∧
      ∀ i, |dot (A i) (fun j => y j - b j)| ≤
        (7/2 : ℝ) * bandSum (Schedule.threshold R) (fractionalCount b + 4) + 2 + ε := by
  classical
  obtain ⟨y, hy, hn, hd⟩ := given_point_partial_endpoint
    (fun i (j : fractionalFace b) => A i j) (fun j : fractionalFace b => b j)
    R source hR hε (fun j => (mem_fractionalFace b j).mp j.property) (fun j => hcol j)
  have hcard : Fintype.card (fractionalFace b) = fractionalCount b := by
    simp [card_fractionalFace]
  refine ⟨extendFace b y, extendFace_cube b hb y hy, extendFace_preserves_signs b y, ?_, ?_⟩
  · simpa only [extendFace_fractionalCount b hb y, hcard] using hn
  · intro i
    rw [extendFace_pairing]
    simpa only [hcard] using hd i

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/BufferedCurvature.lean <==
import KomlosQuarter.R37.CovarianceJets

/-!
# The quantitative buffer margin for the actual covariance jets

Source: `quarter/paper/main.tex`, equation `eq:buffer-second`.
All expectations below are of the actual exponential derivatives under the
same R19 law. The weighted gradient hypothesis allows frozen coordinates:
when `U j j = 0` their gradient values impose no additional restriction.
-/
namespace KomlosQuarter.R37.Analytic

open scoped BigOperators
open KomlosQuarter.R19

variable {ι α Ω : Type*} [Fintype ι] [Fintype α] [Fintype Ω]

/-- The exact negative second-derivative margin, before historical-state
instantiation. The only matrix premises are the displayed coordinate and
separate affine inequalities and the weighted buffered gradient bound. -/
theorem outerD2_mean_buffered {U : Matrix ι ι ℝ} (law : UnitCovarianceLaw U Ω)
    (mass X : α → ℝ) (e c : α → ι → ℝ)
    {lam beta theta Gamma alpha rho cap K h : ℝ}
    (ht : 0 < U.trace) (hK : 0 < K) (hlam : 0 ≤ lam)
    (hGamma : 0 ≤ Gamma) (htheta : 0 ≤ theta)
    (hmass : ∀ i, 0 ≤ mass i) (hX : ∀ i, 0 ≤ X i) (hXcap : ∀ i, X i ≤ cap)
    (hrho : 0 ≤ rho) (halpha : ∀ i, alpha * mass i ≤ rho)
    (hgrad : ∀ i j, e i j ^ 2 * U j j ≤ (2 - h) ^ 2 * c i j ^ 2 * U j j)
    (hsi : ∀ v, rawQuadratic U v ≤ Gamma * ∑ j, v j ^ 2 * U j j)
    (hasi : ∀ z : α → ℝ, rawQuadratic U (combinedGradient z e) ≤
      alpha * ∑ i, z i ^ 2 * rawQuadratic U (e i))
    (hparam : 4 * Gamma * theta = beta)
    (hnorm : 2 * K * (theta - lam / 2) = lam * rho * cap) :
    (∑ a, law.weight a * outerD2 (fun i => mass i * X i)
      (linearCoefficient law e lam a) (quadraticCoefficient law c lam beta a) K 0) ≤
      -(lam * beta / 2) * (4 * h - h ^ 2) *
        ((∑ i, (mass i * X i) * (rawDiagonal U (c i) / U.trace)) / K) := by
  let r : α → ℝ := fun i => mass i * X i
  let diagonal : α → ℝ := fun i => rawQuadratic U (e i) / U.trace
  let d : α → ℝ := fun i => rawDiagonal U (c i) / U.trace
  let qform : ℝ := rawQuadratic U (combinedGradient r e) / U.trace
  let margin : ℝ := (lam * beta / 2) * (4 * h - h ^ 2)
  let S2 := ∑ i, r i * (lam ^ 2 * diagonal i - 2 * lam * beta * d i)
  let D := ∑ i, r i * d i
  have hdiag0 : ∀ i, 0 ≤ diagonal i := by
    intro i
    rw [show diagonal i = rawQuadratic U (e i) / U.trace from rfl, ← law_mean_square law]
    exact Finset.sum_nonneg fun a _ => mul_nonneg (law.weight_nonneg a) (sq_nonneg _)
  have hC (i : α) : diagonal i ≤ Gamma * (2 - h) ^ 2 * d i := by
    have hsum : (∑ j, e i j ^ 2 * U j j) ≤ (2 - h) ^ 2 * rawDiagonal U (c i) := by
      unfold rawDiagonal
      rw [Finset.mul_sum]
      exact Finset.sum_le_sum fun j _ => by simpa [mul_assoc] using hgrad i j
    have hh := (hsi (e i)).trans (mul_le_mul_of_nonneg_left hsum hGamma)
    have hh' := div_le_div_of_nonneg_right hh ht.le
    simpa [diagonal, d, mul_div_assoc, mul_assoc] using hh'
  have hpoint (i : α) :
      lam ^ 2 * diagonal i - 2 * lam * beta * d i + margin * d i ≤
        -2 * lam * (theta - lam / 2) * diagonal i := by
    have hh := mul_le_mul_of_nonneg_left (hC i)
      (show 0 ≤ 2 * lam * theta by positivity)
    dsimp [margin]
    rw [← hparam]
    nlinarith [hh]
  have hSecond : S2 + margin * D ≤
      -2 * lam * (theta - lam / 2) * aggregateDiagEnergy mass X diagonal := by
    calc
      S2 + margin * D =
          ∑ i, r i * (lam ^ 2 * diagonal i - 2 * lam * beta * d i + margin * d i) := by
        dsimp [S2, D]
        rw [Finset.mul_sum, ← Finset.sum_add_distrib]
        exact Finset.sum_congr rfl fun i _ => by ring
      _ ≤ ∑ i, r i * (-2 * lam * (theta - lam / 2) * diagonal i) :=
        Finset.sum_le_sum fun i _ =>
          mul_le_mul_of_nonneg_left (hpoint i) (mul_nonneg (hmass i) (hX i))
      _ = _ := by
        unfold aggregateDiagEnergy
        rw [Finset.mul_sum]
        exact Finset.sum_congr rfl fun i _ => by dsimp [r]; ring
  have hasi' : qform ≤ alpha * aggregateSquareDiag mass X diagonal := by
    have ha := div_le_div_of_nonneg_right (hasi r) ht.le
    refine ha.trans_eq ?_
    unfold aggregateSquareDiag
    simp_rw [Finset.mul_sum, Finset.sum_div]
    apply Finset.sum_congr rfl
    intro i _
    dsimp [r, diagonal]
    ring
  have hcancel := aggregate_asi_second_order_cancellation mass X diagonal hK
    hmass hX hXcap hrho hdiag0 halpha hasi' hSecond hnorm
  have heq : (S2 + margin * D) / K + lam ^ 2 * qform / K ^ 2 =
      S2 / K + lam ^ 2 * qform / K ^ 2 + margin * (D / K) := by ring
  rw [heq] at hcancel
  rw [outerD2_mean]
  change S2 / K + lam ^ 2 * qform / K ^ 2 ≤
    -(lam * beta / 2) * (4 * h - h ^ 2) * (D / K)
  dsimp [margin] at hcancel
  nlinarith

end KomlosQuarter.R37.Analytic


==> anc/lean/KomlosQuarter/R37/BufferedRounding.lean <==
import KomlosQuarter.R37.NumericalLedger
import KomlosQuarter.R37.EuclideanRounding

/-!
# Rounding the frozen coordinates of the actual endpoint

Source: `quarter/paper/main.tex`, `eq:uncorrected-finite-endpoint`.
Coordinates still alive are retained; every other coordinate is rounded to
a nearest sign. The row cost is at most `q*h`, and the resulting fractional
count is bounded by the actual terminal alive count.
-/
namespace KomlosQuarter.R37

open scoped BigOperators
open KomlosQuarter.R15

variable {ι : Type*} {ρ : Type} [Fintype ι] [Fintype ρ]

noncomputable def bufferedRound (h : ℝ) (x : ι → ℝ) (j : ι) : ℝ := by
  classical
  exact if j ∈ aliveSet h x then x j else if 0 ≤ x j then 1 else -1

theorem bufferedRound_cube (h : ℝ) (x : ι → ℝ) (hx : ∀ j, |x j| ≤ 1) :
    ∀ j, |bufferedRound h x j| ≤ 1 := by
  classical
  intro j
  by_cases ha : j ∈ aliveSet h x
  · simpa [bufferedRound, ha] using hx j
  · by_cases hs : 0 ≤ x j <;> simp [bufferedRound, ha, hs]

theorem bufferedRound_distance {h : ℝ} (hh : 0 ≤ h) (x : ι → ℝ)
    (hx : ∀ j, |x j| ≤ 1) : ∀ j, |bufferedRound h x j - x j| ≤ h := by
  classical
  intro j
  by_cases ha : j ∈ aliveSet h x
  · simpa [bufferedRound, ha] using hh
  · have hf : 1 - h ≤ |x j| := le_of_not_gt (fun hj => ha ((mem_aliveSet h x j).mpr hj))
    by_cases hs : 0 ≤ x j
    · rw [abs_of_nonneg hs] at hf
      have hu := (abs_le.mp (hx j)).2
      simp only [bufferedRound, if_neg ha, if_pos hs]
      rw [abs_of_nonneg (by linarith : 0 ≤ 1 - x j)]
      linarith
    · have hn := le_of_not_ge hs
      rw [abs_of_nonpos hn] at hf
      have hl := (abs_le.mp (hx j)).1
      simp only [bufferedRound, if_neg ha, if_neg hs]
      rw [abs_of_nonpos (by linarith : -1 - x j ≤ 0)]
      linarith

theorem bufferedRound_preserves_signs {h : ℝ} (hh : 0 ≤ h) (x : ι → ℝ) :
    ∀ j, |x j| = 1 → bufferedRound h x j = x j := by
  classical
  intro j hj
  have ha : j ∉ aliveSet h x := by
    intro ha
    have hg := (mem_aliveSet h x j).mp ha
    rw [hj] at hg
    linarith
  by_cases hs : 0 ≤ x j
  · rw [abs_of_nonneg hs] at hj
    simp [bufferedRound, ha, hj]
  · have hn := le_of_not_ge hs
    rw [abs_of_nonpos hn] at hj
    simp only [bufferedRound, if_neg ha, if_neg hs]
    linarith

theorem bufferedRound_fractionalCount (h : ℝ) (x : ι → ℝ) :
    fractionalCount (bufferedRound h x) ≤ (aliveSet h x).card := by
  classical
  apply Finset.card_le_card
  intro j hj
  have hj' : |bufferedRound h x j| < 1 := (Finset.mem_filter.mp hj).2
  by_contra ha
  by_cases hs : 0 ≤ x j <;> simp [bufferedRound, ha, hs] at hj'

omit [Fintype ι] in
theorem unit_column_entry_bound (A : ρ → ι → ℝ)
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1) : ∀ i j, |A i j| ≤ 1 := by
  intro i j
  have hi : A i j ^ 2 ≤ ∑ k, A k j ^ 2 :=
    Finset.single_le_sum (fun k _ => sq_nonneg (A k j)) (Finset.mem_univ i)
  exact (sq_le_one_iff_abs_le_one _).mp (hi.trans (hcol j))

theorem bufferedRound_row_cost (A : ρ → ι → ℝ) {h : ℝ} (hh : 0 ≤ h)
    (x : ι → ℝ) (hx : ∀ j, |x j| ≤ 1)
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1) :
    ∀ i, |dot (A i) (fun j => bufferedRound h x j - x j)| ≤ (Fintype.card ι : ℝ) * h := by
  intro i
  calc
    _ ≤ ∑ j, |A i j * (bufferedRound h x j - x j)| := Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ _j : ι, h := Finset.sum_le_sum fun j _ => by
      rw [abs_mul]
      exact (mul_le_mul (unit_column_entry_bound A hcol i j)
        (bufferedRound_distance hh x hx j) (abs_nonneg _) (by norm_num)).trans_eq (one_mul h)
    _ = (Fintype.card ι : ℝ) * h := by simp

/-- The finite path now supplies an actual partial endpoint and its numerical
row bound. This theorem is on the initially fractional coordinate type. -/
theorem given_point_partial_endpoint [DecidableEq ι]
    (A : ρ → ι → ℝ) (b : ι → ℝ) (R : ℝ) {ε : ℝ}
    (source : ∀ V : Finset ι, BansalJiangA4 V)
    (hR : 0 ≤ R) (hε : 0 < ε) (hb : ∀ j, |b j| < 1)
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1) :
    ∃ y : ι → ℝ, (∀ j, |y j| ≤ 1) ∧
      fractionalCount y ≤ stoppingTarget (Fintype.card ι) R ∧
      ∀ i, |dot (A i) (fun j => y j - b j)| ≤
        (7/2 : ℝ) * bandSum (Schedule.threshold R) (Fintype.card ι + 4) + 2 + ε := by
  obtain ⟨h, N, states, hm, _, _, he, ht, hledger⟩ :=
    given_point_unrounded_trajectory A b R source hR hε hb hcol
  let x := (states N).matrix.point
  have hx : ∀ j, |x j| ≤ 1 := (ht.invariant N).1.cube
  refine ⟨bufferedRound h x, bufferedRound_cube h x hx,
    (bufferedRound_fractionalCount h x).trans ht.terminal, ?_⟩
  intro i
  have hround := bufferedRound_row_cost A hm.positive.le x hx hcol i
  have hpath := hledger N (le_refl N) i
  have heq : dot (A i) (fun j => bufferedRound h x j - b j) =
      dot (A i) (fun j => bufferedRound h x j - x j) + dot (A i) (fun j => x j - b j) := by
    unfold dot
    rw [← Finset.sum_add_distrib]
    exact Finset.sum_congr rfl fun j _ => by ring
  rw [heq]
  have hs := (abs_add_le _ _).trans (add_le_add hround hpath)
  linarith

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/BufferedStep.lean <==
import KomlosQuarter.R37.SymmetricTaylor
import KomlosQuarter.R37.BufferedCurvature

/-!
# Assembled buffered one-step estimate

Source: `quarter/paper/main.tex`, `eq:buffer-expected-W` and
`thm:buffered-exact-step`. The weights below are the old live masses times
their retained capitals. Normalizing by `K` is proved to preserve the actual
outer exponential and second derivative. The finite covariance law supplies
both Taylor cancellation and the averaged remainder energy.
-/
namespace KomlosQuarter.R37.Analytic

open scoped BigOperators
open KomlosQuarter.R19

variable {ι α Ω : Type*} [Fintype ι] [Fintype α] [Fintype Ω]

omit [Fintype ι] [Fintype Ω] in
theorem innerValue_normalize (r p q : α → ℝ) (K t : ℝ) :
    innerValue (fun i => r i / K) p q t = innerValue r p q t / K := by
  simp only [innerValue, Finset.sum_div]
  exact Finset.sum_congr rfl fun i _ => by ring

omit [Fintype ι] [Fintype Ω] in
theorem outerValue_normalize (r p q : α → ℝ) (K t : ℝ) :
    outerValue (fun i => r i / K) p q 1 t = outerValue r p q K t := by
  simp [outerValue, innerValue_normalize]

omit [Fintype ι] [Fintype Ω] in
theorem outerD2_normalize (r p q : α → ℝ) (K t : ℝ) :
    outerD2 (fun i => r i / K) p q 1 t = outerD2 r p q K t := by
  have h1 : innerD1 (fun i => r i / K) p q t = innerD1 r p q t / K := by
    simp only [innerD1, Finset.sum_div]
    exact Finset.sum_congr rfl fun i _ => by ring
  have h2 : innerD2 (fun i => r i / K) p q t = innerD2 r p q t / K := by
    simp only [innerD2, Finset.sum_div]
    exact Finset.sum_congr rfl fun i _ => by ring
  simp only [outerD2, outerValue_normalize, h1, h2, div_one]

/-- The averaged fourth-order energy is computed from the same covariance,
including zero-weight atoms and an empty family of records. -/
theorem mean_weighted_energy {U : Matrix ι ι ℝ} (law : UnitCovarianceLaw U Ω)
    (r : α → ℝ) (e c : α → ι → ℝ) (lam beta : ℝ) :
    (∑ a, law.weight a * ∑ i, r i *
      ((linearCoefficient law e lam a i) ^ 2 + quadraticCoefficient law c lam beta a i)) =
      ∑ i, r i * (lam ^ 2 * (rawQuadratic U (e i) / U.trace) +
        lam * beta * (rawDiagonal U (c i) / U.trace)) := by
  simp_rw [Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro i _
  calc
    _ = r i * (lam ^ 2 * (∑ a, law.weight a *
        (dot (e i) (law.direction a)) ^ 2) + lam * beta *
        (∑ a, law.weight a * coreQuadraticForm (c i) (law.direction a))) := by
      simp_rw [Finset.mul_sum, ← Finset.sum_add_distrib]
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro a _
      simp only [linearCoefficient, quadraticCoefficient]
      ring
    _ = _ := by rw [law_mean_square, law.mean_coreQuadraticForm]; rfl

/-- Coordinate spectral independence controls the expected remainder energy.
Only supported diagonal entries need the ordinary gradient square bound. -/
theorem mean_weighted_energy_le {U : Matrix ι ι ℝ} (law : UnitCovarianceLaw U Ω)
    (r : α → ℝ) (e c : α → ι → ℝ) (lam beta eta : ℝ)
    (ht : 0 < U.trace) (hr : ∀ i, 0 ≤ r i) (heta : 0 ≤ eta)
    (hgrad : ∀ i j, e i j ^ 2 * U j j ≤ 4 * c i j ^ 2 * U j j)
    (hsi : ∀ v, rawQuadratic U v ≤ eta * ∑ j, v j ^ 2 * U j j) :
    (∑ a, law.weight a * ∑ i, r i *
      ((linearCoefficient law e lam a i) ^ 2 + quadraticCoefficient law c lam beta a i)) ≤
      (4 * eta * lam ^ 2 + lam * beta) * ∑ i, r i * (rawDiagonal U (c i) / U.trace) := by
  rw [mean_weighted_energy, Finset.mul_sum]
  apply Finset.sum_le_sum
  intro i _
  have hg : (∑ j, e i j ^ 2 * U j j) ≤ 4 * rawDiagonal U (c i) := by
    unfold rawDiagonal
    rw [Finset.mul_sum]
    exact Finset.sum_le_sum fun j _ => by simpa [mul_assoc] using hgrad i j
  have hc := div_le_div_of_nonneg_right
    ((hsi (e i)).trans (mul_le_mul_of_nonneg_left hg heta)) ht.le
  have hm := mul_le_mul_of_nonneg_left hc (sq_nonneg lam)
  have hh : lam ^ 2 * (rawQuadratic U (e i) / U.trace) +
      lam * beta * (rawDiagonal U (c i) / U.trace) ≤
      (4 * eta * lam ^ 2 + lam * beta) * (rawDiagonal U (c i) / U.trace) := by
    calc
      _ ≤ lam ^ 2 * (eta * (4 * rawDiagonal U (c i)) / U.trace) +
          lam * beta * (rawDiagonal U (c i) / U.trace) := add_le_add hm (le_refl _)
      _ = _ := by ring
  calc
    _ ≤ r i * ((4 * eta * lam ^ 2 + lam * beta) *
        (rawDiagonal U (c i) / U.trace)) := mul_le_mul_of_nonneg_left hh (hr i)
    _ = _ := by ring

/-- The assembled smooth version of R37's uncorrected one-step estimate.
No Taylor, cancellation, or expected-energy bound is assumed: all three are
derived from the actual coefficients and the displayed covariance comparisons.
The complete state transition is connected separately by exponential monotonicity.
-/
theorem buffered_smooth_step {U : Matrix ι ι ℝ} (law : UnitCovarianceLaw U Ω)
    (hsym : CentrallySymmetric law) (mass X : α → ℝ) (e c : α → ι → ℝ)
    {lam beta theta eta alpha rho cap K σ P Q h : ℝ}
    (ht : 0 < U.trace) (hK : 0 < K) (hlam : 0 ≤ lam) (hbeta : 0 ≤ beta)
    (heta : 0 ≤ eta) (htheta : 0 ≤ theta)
    (hmass : ∀ i, 0 ≤ mass i) (hX : ∀ i, 0 ≤ X i) (hXcap : ∀ i, X i ≤ cap)
    (hrho : 0 ≤ rho) (halpha : ∀ i, alpha * mass i ≤ rho)
    (hdiag : ∀ j, 0 ≤ U j j)
    (hgrad : ∀ i j, e i j ^ 2 * U j j ≤ (2 - h) ^ 2 * c i j ^ 2 * U j j)
    (hsi : ∀ v, rawQuadratic U v ≤ eta * ∑ j, v j ^ 2 * U j j)
    (hasi : ∀ z : α → ℝ, rawQuadratic U (combinedGradient z e) ≤
      alpha * ∑ i, z i ^ 2 * rawQuadratic U (e i))
    (hparam : 4 * eta * theta = beta)
    (hnorm : 2 * K * (theta - lam / 2) = lam * rho * cap)
    (hσ : ∑ i, mass i * X i / K ≤ σ) (hP : 0 ≤ P) (hQ : 0 ≤ Q)
    (hp : ∀ a, 0 < law.weight a → ∀ i, |linearCoefficient law e lam a i| ≤ P)
    (hqQ : ∀ a, 0 < law.weight a → ∀ i, quadraticCoefficient law c lam beta a i ≤ Q)
    (hh : 0 ≤ h) (hh1 : h ≤ 1)
    (hsmall : h ≤ (1 + (P + Q) + 3 * σ * (P + Q))⁻¹)
    (hmesh : weightedFourthConstant σ P Q * (4 * eta * lam ^ 2 + lam * beta) * h ≤
      6 * lam * beta) :
    (∑ a, law.weight a * outerValue (fun i => mass i * X i)
      (linearCoefficient law e lam a) (quadraticCoefficient law c lam beta a) K h) ≤
      1 - (lam * beta / 2) * h ^ 3 *
        ((∑ i, (mass i * X i) * (rawDiagonal U (c i) / U.trace)) / K) := by
  let r : α → ℝ := fun i => mass i * X i / K
  let D : ℝ := ∑ i, r i * (rawDiagonal U (c i) / U.trace)
  let C := weightedFourthConstant σ P Q
  have hr : ∀ i, 0 ≤ r i := fun i => div_nonneg (mul_nonneg (hmass i) (hX i)) hK.le
  have hD : 0 ≤ D := Finset.sum_nonneg fun i _ => mul_nonneg (hr i)
    (div_nonneg (Finset.sum_nonneg fun j _ => mul_nonneg (sq_nonneg _) (hdiag j)) ht.le)
  have hD_eq : D = (∑ i, (mass i * X i) * (rawDiagonal U (c i) / U.trace)) / K := by
    dsimp [D, r]
    rw [Finset.sum_div]
    exact Finset.sum_congr rfl fun i _ => by ring
  have hσ0 : 0 ≤ σ := (Finset.sum_nonneg fun i _ => hr i).trans hσ
  have hC : 0 ≤ C := by
    dsimp [C, weightedFourthConstant]
    positivity
  have hq : ∀ a, 0 < law.weight a → ∀ i,
      0 ≤ quadraticCoefficient law c lam beta a i := by
    intro a _ i
    exact mul_nonneg (mul_nonneg hlam hbeta) (coreQuadraticForm_nonneg _ _)
  have hTaylor := symmetric_mean_fourth_taylor law hsym r e c lam beta σ P Q h
    hr hσ hP hQ hp hq hqQ hh hsmall
  have hSecond := outerD2_mean_buffered law mass X e c ht hK hlam heta htheta
    hmass hX hXcap hrho halpha hgrad hsi hasi hparam hnorm
  have hgrad4 : ∀ i j, e i j ^ 2 * U j j ≤ 4 * c i j ^ 2 * U j j := by
    intro i j
    have hh4 : (2 - h) ^ 2 ≤ 4 := by nlinarith
    exact (hgrad i j).trans (by simpa only [mul_assoc] using
      mul_le_mul_of_nonneg_right hh4 (mul_nonneg (sq_nonneg (c i j)) (hdiag j)))
  have hEnergy := mul_le_mul_of_nonneg_left
    (mean_weighted_energy_le law r e c lam beta eta ht hr heta hgrad4 hsi) hC
  simp_rw [show r = (fun i => (mass i * X i) / K) from rfl,
    outerD2_normalize] at hTaylor
  simp_rw [outerValue_normalize] at hTaylor
  have hTaylor' := hTaylor
  have hanswer := buffer_absorbs_fourth hD (mul_nonneg hlam hbeta) hh hh1 hmesh
    (by simpa only [← hD_eq] using hSecond)
    (by simpa only [mul_assoc] using hEnergy)
    (by convert hTaylor' using 2; ring)
  simpa only [hD_eq] using hanswer

end KomlosQuarter.R37.Analytic


==> anc/lean/KomlosQuarter/R37/CoreLedger.lean <==
import KomlosQuarter.R37.ScalarLedger
import KomlosQuarter.R37.LedgerMemory

/-!
# Completed and current core charges from their actual slots

Source: `quarter/paper/main.tex`, `lem:ledger`.
The current band is vacant in the immutable archive. Filling that one slot
for the sum proves that the current core and completed cores share one band
budget. The terminal residual uses its retained energy and anchor.
-/
namespace KomlosQuarter.R37

open scoped BigOperators
open KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15
open KomlosQuarter.R16 KomlosQuarter.R17

variable {ι : Type*} [Fintype ι]

noncomputable def coreCharge (R h : ℝ) (k : ℕ) : ℝ :=
  (3 / 2 : ℝ) * Schedule.threshold R k + 2 * h * Real.sqrt (r12ShellEnergy k)

theorem coreCharge_nonneg (R : ℝ) {h : ℝ} (hh : 0 ≤ h) (k : ℕ) :
    0 ≤ coreCharge R h k := by
  have hB := Schedule.threshold_pos R k
  unfold coreCharge
  positivity

theorem scheduled_core_charge (R h : ℝ) (c : CoreFrame ι) (x : ι → ℝ)
    (hm : FrameMemory r12ShellEnergy x c) (hc : Coupled (Schedule.beta R) x c)
    (hv : ∀ e, (c.records e).Valid (Schedule.threshold R c.band) (Schedule.lam R c.band)
      (2 * h * Real.sqrt (r12ShellEnergy c.band))) :
    |dot c.coeff (fun j => x j - c.birthPoint j)| ≤ coreCharge R h c.band := by
  have hb : 0 ≤ Schedule.beta R c.band := by
    unfold Schedule.beta
    exact div_nonneg (Schedule.threshold_pos R _).le
      (mul_nonneg (by norm_num) (r12ShellEnergy_pos _).le)
  have he : Schedule.beta R c.band * r12ShellEnergy c.band = Schedule.threshold R c.band / 2 := by
    rw [Schedule.beta, ← div_div, div_mul_cancel₀ _ (r12ShellEnergy_pos _).ne']
  exact core_pairing_bound c x (Schedule.beta R) hb he hm.1 hm.2.2 hm.2.1 hc
    (fun e => (hv e).2.1)

theorem completedValue_abs_le (stop : ℕ) (ar : Archive ι) (g : ℕ → ℝ)
    (hg : ∀ k, 0 ≤ g k)
    (hb : ∀ k d, ar k = some d →
      |dot d.frame.coeff (fun j => d.endpoint j - d.frame.birthPoint j)| ≤ g k) :
    |completedValue stop ar| ≤ bandSum g stop := by
  apply (Finset.abs_sum_le_sum_abs _ _).trans
  apply Finset.sum_le_sum
  intro k hk
  cases hd : ar k with
  | none => simpa only [hd, abs_zero] using hg k
  | some d => simpa only [hd] using hb k d hd

theorem row_core_ledger (R : ℝ) {h : ℝ} (hh : 0 ≤ h) (stop : ℕ)
    (a x : ι → ℝ) (r : RowState ι)
    (hcube : ∀ j, |x j| ≤ 1)
    (hscale : (Fintype.card ι : ℝ) * r12ShellEnergy stop ≤ 1)
    (hhist : HistoryValid a stop r) (hm : RowMemory r12ShellEnergy stop x r)
    (hc : RowProperty (Coupled (Schedule.beta R)) x r)
    (hv : RowProperty (fun _ c => ∀ e,
      (c.records e).Valid (Schedule.threshold R c.band) (Schedule.lam R c.band)
        (2 * h * Real.sqrt (r12ShellEnergy c.band))) x r) :
    |completedValue stop r.archive + residualValue r x| ≤ bandSum (coreCharge R h) stop + 2 := by
  have harchive : ∀ k d, r.archive k = some d →
      |dot d.frame.coeff (fun j => d.endpoint j - d.frame.birthPoint j)| ≤ coreCharge R h k := by
    intro k d hd
    have hb := scheduled_core_charge R h d.frame d.endpoint
      (hm.1.1 k d hd) (hc.1 k d hd) (hv.1 k d hd)
    simpa only [(hhist.1 k d hd).1] using hb
  rcases r with ⟨ar, mode⟩
  cases mode with
  | large =>
      have har : ar = emptyArchive := hhist.2
      simp only [residualValue, add_zero, har, completedValue_empty, abs_zero]
      linarith [bandSum_nonneg (coreCharge_nonneg R hh) stop]
  | terminal d b =>
      have ht := terminal_pairing_bound d b x (hm.2 d b rfl).1 hscale
        (hm.2 d b rfl).2 hcube
      exact (abs_add_le _ _).trans (add_le_add
        (completedValue_abs_le stop ar _ (coreCharge_nonneg R hh) harchive) ht)
  | active c =>
      have hcur := scheduled_core_charge R h c x hm.1.2 hc.2 hv.2
      let d : Completed ι := ⟨c, x⟩
      have hb : ∀ k e, insertArchive ar c.band d k = some e →
          |dot e.frame.coeff (fun j => e.endpoint j - e.frame.birthPoint j)| ≤ coreCharge R h k := by
        intro k e he
        by_cases hk : k = c.band
        · subst k
          have hd : d = e := by simpa [insertArchive] using he
          subst e
          exact hcur
        · exact harchive k e (by simpa [insertArchive, hk] using he)
      have hsum := completedValue_abs_le stop (insertArchive ar c.band d)
        (coreCharge R h) (coreCharge_nonneg R hh) hb
      rw [completedValue_insert hhist.2.1 hhist.2.2.1.vacant] at hsum
      exact hsum.trans (le_add_of_nonneg_right (by norm_num))

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/CovarianceJets.lean <==
import Mathlib
import KomlosQuarter.R37.ExponentialFourth
import KomlosQuarter.CovarianceSuccessorR19
import KomlosQuarter.AggregateASICancellation
import KomlosQuarter.GradientBound

/-!
# The actual aggregate jets under UnitCovarianceLaw

Recovered from the separate R20 candidate and rechecked locally. Source:
`quarter/paper/main.tex`, section `sec:second-audit`. These lemmas compute
actual derivatives; the R37 quantitative buffer margin is a further step.

The first and second derivatives of the complete outer exponential are
computed using the R19 law. Its bilinear moment identity retains all cross
terms. Raw spectral and affine inequalities, capped capital and the exact
K normalization then make the actual averaged second derivative nonpositive.
-/
namespace KomlosQuarter.R37.Analytic

open scoped BigOperators
open KomlosQuarter KomlosQuarter.R19

variable {ι α Ω : Type*} [Fintype ι] [Fintype α] [Fintype Ω]

noncomputable def rawQuadratic (U : Matrix ι ι ℝ) (v : ι → ℝ) : ℝ :=
  ∑ i, ∑ j, v i * U i j * v j
noncomputable def rawDiagonal (U : Matrix ι ι ℝ) (c : ι → ℝ) : ℝ :=
  ∑ j, c j ^ 2 * U j j
noncomputable def combinedGradient (r : α → ℝ) (e : α → ι → ℝ) : ι → ℝ :=
  fun j => ∑ i, r i * e i j

noncomputable def linearCoefficient {U : Matrix ι ι ℝ}
    (law : UnitCovarianceLaw U Ω) (e : α → ι → ℝ) (lam : ℝ) (a : Ω) (i : α) : ℝ :=
  lam * dot (e i) (law.direction a)
noncomputable def quadraticCoefficient {U : Matrix ι ι ℝ}
    (law : UnitCovarianceLaw U Ω) (c : α → ι → ℝ) (lam beta : ℝ) (a : Ω) (i : α) : ℝ :=
  lam * beta * coreQuadraticForm (c i) (law.direction a)

omit [Fintype α] in
/-- A quadratic response is determined by the actual finite covariance. -/
theorem law_mean_square {U : Matrix ι ι ℝ} (law : UnitCovarianceLaw U Ω) (e : ι → ℝ) :
    ∑ a, law.weight a * (dot e (law.direction a)) ^ 2 = rawQuadratic U e / U.trace := by
  simpa [rawQuadratic, pow_two, mul_assoc] using law.bilinear e e

omit [Fintype Ω] in
theorem dot_combined (r : α → ℝ) (e : α → ι → ℝ) (v : ι → ℝ) :
    dot (combinedGradient r e) v = ∑ i, r i * dot (e i) v := by
  unfold dot combinedGradient
  simp_rw [Finset.sum_mul]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro i _
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro j _
  ring

theorem innerD1_covariance_zero {U : Matrix ι ι ℝ} (law : UnitCovarianceLaw U Ω)
    (r : α → ℝ) (e c : α → ι → ℝ) (lam beta : ℝ) (a : Ω) :
    innerD1 r (linearCoefficient law e lam a) (quadraticCoefficient law c lam beta a) 0 =
      lam * dot (combinedGradient r e) (law.direction a) := by
  simp only [innerD1, quadraticExpD1, quadraticExp, mul_zero, zero_pow (by decide : (2 : ℕ) ≠ 0),
    sub_self, Real.exp_zero, sub_zero, one_mul]
  rw [dot_combined, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro i _
  simp only [linearCoefficient]
  ring

/-- The genuine first derivative has mean zero. -/
theorem outerD1_mean_zero {U : Matrix ι ι ℝ} (law : UnitCovarianceLaw U Ω)
    (r : α → ℝ) (e c : α → ι → ℝ) (lam beta K : ℝ) :
    ∑ a, law.weight a *
      outerD1 r (linearCoefficient law e lam a) (quadraticCoefficient law c lam beta a) K 0 = 0 := by
  simp only [outerD1, outerValue_zero, one_mul, innerD1_covariance_zero]
  calc
    _ = (lam / K) * ∑ a, law.weight a * dot (combinedGradient r e) (law.direction a) := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro a _
      ring
    _ = 0 := by rw [law.mean_dot, mul_zero]

/-- The negative diagonal drift and linear covariance give the actual inner
second derivative at zero. -/
theorem innerD2_mean {U : Matrix ι ι ℝ} (law : UnitCovarianceLaw U Ω)
    (r : α → ℝ) (e c : α → ι → ℝ) (lam beta : ℝ) :
    (∑ a, law.weight a *
      innerD2 r (linearCoefficient law e lam a) (quadraticCoefficient law c lam beta a) 0) =
    ∑ i, r i * (lam ^ 2 * (rawQuadratic U (e i) / U.trace) -
      2 * lam * beta * (rawDiagonal U (c i) / U.trace)) := by
  have hzero : ∀ a,
      innerD2 r (linearCoefficient law e lam a) (quadraticCoefficient law c lam beta a) 0 =
        ∑ i, r i * ((lam * dot (e i) (law.direction a)) ^ 2 -
          2 * (lam * beta * coreQuadraticForm (c i) (law.direction a))) := by
    intro a
    simp [innerD2, quadraticExpD2, quadraticExp, linearCoefficient, quadraticCoefficient]
  simp_rw [hzero, Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro i _
  calc
    _ = r i * (lam ^ 2 * (∑ a, law.weight a * (dot (e i) (law.direction a)) ^ 2) -
      2 * lam * beta * (∑ a, law.weight a * coreQuadraticForm (c i) (law.direction a))) := by
      rw [mul_sub]
      simp_rw [Finset.mul_sum]
      rw [← Finset.sum_sub_distrib]
      apply Finset.sum_congr rfl
      intro a _
      ring
    _ = _ := by rw [law_mean_square, law.mean_coreQuadraticForm]; rfl

/-- The complete outer-gradient square is a quadratic form of the combined
gradient. No cross terms are discarded. -/
theorem innerD1_square_mean {U : Matrix ι ι ℝ} (law : UnitCovarianceLaw U Ω)
    (r : α → ℝ) (e c : α → ι → ℝ) (lam beta : ℝ) :
    (∑ a, law.weight a *
      (innerD1 r (linearCoefficient law e lam a) (quadraticCoefficient law c lam beta a) 0) ^ 2) =
      lam ^ 2 * (rawQuadratic U (combinedGradient r e) / U.trace) := by
  simp only [innerD1_covariance_zero]
  calc
    _ = lam ^ 2 * ∑ a, law.weight a * (dot (combinedGradient r e) (law.direction a)) ^ 2 := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro a _
      ring
    _ = _ := by rw [law_mean_square]

/-- Exact formula for the complete averaged second derivative of the outer
exponential. Its two terms are the inner second derivative and outer square. -/
theorem outerD2_mean {U : Matrix ι ι ℝ} (law : UnitCovarianceLaw U Ω)
    (r : α → ℝ) (e c : α → ι → ℝ) (lam beta K : ℝ) :
    (∑ a, law.weight a *
      outerD2 r (linearCoefficient law e lam a) (quadraticCoefficient law c lam beta a) K 0) =
    (∑ i, r i * (lam ^ 2 * (rawQuadratic U (e i) / U.trace) -
      2 * lam * beta * (rawDiagonal U (c i) / U.trace))) / K +
      lam ^ 2 * (rawQuadratic U (combinedGradient r e) / U.trace) / K ^ 2 := by
  simp only [outerD2, outerValue_zero, one_mul]
  calc
    _ = (∑ a, law.weight a * innerD2 r (linearCoefficient law e lam a)
        (quadraticCoefficient law c lam beta a) 0) / K +
      (∑ a, law.weight a * (innerD1 r (linearCoefficient law e lam a)
        (quadraticCoefficient law c lam beta a) 0) ^ 2) / K ^ 2 := by
      rw [Finset.sum_div, Finset.sum_div, ← Finset.sum_add_distrib]
      apply Finset.sum_congr rfl
      intro a _
      ring
    _ = _ := by rw [innerD2_mean, innerD1_square_mean]

omit [Fintype α] [Fintype Ω] in
/-- Raw diagonal spectral domination and the moving-gradient coordinate bound
supply the regularized drift inequality before trace normalization. -/
theorem raw_drift_bound (U : Matrix ι ι ℝ) (e c : ι → ℝ)
    {Gamma theta beta : ℝ} (hGamma : 0 ≤ Gamma) (htheta : 0 ≤ theta)
    (hdiag : ∀ j, 0 ≤ U j j) (hgrad : ∀ j, e j ^ 2 ≤ 4 * c j ^ 2)
    (hsi : rawQuadratic U e ≤ Gamma * ∑ j, e j ^ 2 * U j j)
    (hparam : 4 * Gamma * theta = beta) :
    theta * rawQuadratic U e ≤ beta * rawDiagonal U c := by
  have hsum : (∑ j, e j ^ 2 * U j j) ≤ 4 * rawDiagonal U c := by
    unfold rawDiagonal
    rw [Finset.mul_sum]
    exact Finset.sum_le_sum fun j _ => by
      simpa [mul_assoc] using mul_le_mul_of_nonneg_right (hgrad j) (hdiag j)
  have hq : rawQuadratic U e ≤ 4 * Gamma * rawDiagonal U c := by
    exact hsi.trans (by simpa [mul_assoc, mul_left_comm] using
      mul_le_mul_of_nonneg_left hsum hGamma)
  have hm := mul_le_mul_of_nonneg_left hq htheta
  have he : theta * (4 * Gamma * rawDiagonal U c) = beta * rawDiagonal U c := by
    calc
      _ = (4 * Gamma * theta) * rawDiagonal U c := by ring
      _ = _ := by rw [hparam]
  exact hm.trans_eq he

/-- The actual averaged second derivative is nonpositive under raw SDP
inequalities. Every covariance term is produced by the same UnitCovarianceLaw. -/
theorem outerD2_mean_nonpos {U : Matrix ι ι ℝ} (law : UnitCovarianceLaw U Ω)
    (mass X : α → ℝ) (e c : α → ι → ℝ)
    {lam beta theta Gamma alpha rho cap K : ℝ}
    (ht : 0 < U.trace) (hK : 0 < K) (hlam : 0 ≤ lam)
    (hGamma : 0 ≤ Gamma) (htheta : 0 ≤ theta)
    (hmass : ∀ i, 0 ≤ mass i) (hX : ∀ i, 0 ≤ X i) (hXcap : ∀ i, X i ≤ cap)
    (hrho : 0 ≤ rho) (halpha : ∀ i, alpha * mass i ≤ rho)
    (hdiag : ∀ j, 0 ≤ U j j) (hgrad : ∀ i j, e i j ^ 2 ≤ 4 * c i j ^ 2)
    (hsi : ∀ v, rawQuadratic U v ≤ Gamma * ∑ j, v j ^ 2 * U j j)
    (hasi : ∀ z : α → ℝ, rawQuadratic U (combinedGradient z e) ≤
      alpha * ∑ i, z i ^ 2 * rawQuadratic U (e i))
    (hparam : 4 * Gamma * theta = beta)
    (hnorm : 2 * K * (theta - lam / 2) = lam * rho * cap) :
    (∑ a, law.weight a * outerD2 (fun i => mass i * X i)
      (linearCoefficient law e lam a) (quadraticCoefficient law c lam beta a) K 0) ≤ 0 := by
  let r : α → ℝ := fun i => mass i * X i
  let diagonal : α → ℝ := fun i => rawQuadratic U (e i) / U.trace
  let d : α → ℝ := fun i => rawDiagonal U (c i) / U.trace
  let qform : ℝ := rawQuadratic U (combinedGradient r e) / U.trace
  have hdiag0 : ∀ i, 0 ≤ diagonal i := by
    intro i
    rw [show diagonal i = rawQuadratic U (e i) / U.trace from rfl, ← law_mean_square law]
    exact Finset.sum_nonneg fun a _ => mul_nonneg (law.weight_nonneg a) (sq_nonneg _)
  have hdrift : ∀ i, theta * diagonal i ≤ beta * d i := by
    intro i
    have hh := raw_drift_bound U (e i) (c i) hGamma htheta hdiag (hgrad i) (hsi (e i)) hparam
    have hh' := div_le_div_of_nonneg_right hh ht.le
    simpa [diagonal, d, mul_div_assoc] using hh'
  have hsecond : (∑ i, r i * (lam ^ 2 * diagonal i - 2 * lam * beta * d i)) ≤
      -2 * lam * (theta - lam / 2) * aggregateDiagEnergy mass X diagonal := by
    unfold aggregateDiagEnergy
    rw [Finset.mul_sum]
    apply Finset.sum_le_sum
    intro i _
    have hm := mul_le_mul_of_nonneg_left (hdrift i) (show 0 ≤ 2 * lam by positivity)
    have hp : lam ^ 2 * diagonal i - 2 * lam * beta * d i ≤
        -2 * lam * (theta - lam / 2) * diagonal i := by nlinarith
    have hi := mul_le_mul_of_nonneg_left hp (mul_nonneg (hmass i) (hX i))
    simpa [r, mul_assoc, mul_left_comm] using hi
  have hasi' : qform ≤ alpha * aggregateSquareDiag mass X diagonal := by
    have ha := div_le_div_of_nonneg_right (hasi r) ht.le
    refine ha.trans_eq ?_
    unfold aggregateSquareDiag
    simp_rw [Finset.mul_sum, Finset.sum_div]
    apply Finset.sum_congr rfl
    intro i _
    dsimp [r, diagonal]
    ring
  have hcancel := aggregate_asi_second_order_cancellation mass X diagonal hK
    hmass hX hXcap hrho hdiag0 halpha hasi' hsecond hnorm
  rw [outerD2_mean]
  exact hcancel

set_option linter.unusedSectionVars false in
/-- The raw coordinate comparison in the previous theorem follows from the
actual moving-gradient formula, the cube, sign, and peeling hypotheses. -/
theorem moving_gradient_square_bound (eps : α → ℝ) (c : α → ι → ℝ)
    (x : ι → ℝ) {beta : ℝ} (hbeta : 0 ≤ beta)
    (heps : ∀ i, |eps i| ≤ 1) (hx : ∀ j, |x j| ≤ 1)
    (hcap : ∀ i j, beta * |c i j| ≤ 1 / 2) :
    ∀ i j, (movingGradient (eps i) beta (c i) x j) ^ 2 ≤ 4 * (c i j) ^ 2 := by
  intro i j
  exact movingGradient_sq_le_four_mul (heps i) hbeta (hcap i j) (hx j)

end KomlosQuarter.R37.Analytic


==> anc/lean/KomlosQuarter/R37/CurrentSDP.lean <==
import KomlosQuarter.R37.AliveSDP
import KomlosQuarter.R37.RecordStep

/-!
# Actual current rows supply the affine part of the next SDP call

Source: `quarter/paper/main.tex`, `lem:feasibility`, `eq:affine-charge`.
The row index is original row, with one current core. Signed SDP blocks are
the two signs of the current cores in each band, including empty bands.
The hard-space dimension bound remains a separate input: this file does not
assert that the final schedule has already discharged the dangerous count.
-/
namespace KomlosQuarter.R37

open scoped BigOperators
open KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15
open KomlosQuarter.R16 KomlosQuarter.R17
open Analytic

variable {ι ρ : Type*} [Fintype ι] [Fintype ρ] [DecidableEq ι]

noncomputable def currentRows (st : MatrixState ρ ι) : Finset ρ := by
  classical
  exact Finset.univ.filter fun i => ∃ c, (st.rows i).mode = .active c

def currentBand (r : RowState ι) : ℕ :=
  match r.mode with | .active c => c.band | _ => 0

def currentCoefficients (r : RowState ι) : ι → ℝ :=
  match r.mode with | .active c => c.coeff | _ => fun _ => 0

noncomputable def currentBandRows (st : MatrixState ρ ι) (k : ℕ) : Finset ρ := by
  classical
  exact (currentRows st).filter fun i => currentBand (st.rows i) = k

omit [Fintype ι] [DecidableEq ι] in
theorem currentRows_spec (st : MatrixState ρ ι) (i : ρ) :
    i ∈ currentRows st ↔ ∃ c, (st.rows i).mode = .active c := by
  classical
  simp [currentRows]

omit [Fintype ι] [DecidableEq ι] in
/-- Summing the exact signed block cardinalities is the same as charging
each current unsigned row twice at its unique band. -/
theorem current_signed_charge (st : MatrixState ρ ι) (stop : ℕ)
    (f : ℕ → ℝ) (hr : ∀ i ∈ currentRows st, currentBand (st.rows i) < stop) :
    (∑ k : Fin stop, (Fintype.card (currentBandRows st k × Bool) : ℝ) * f k) =
      ∑ i ∈ currentRows st, 2 * f (currentBand (st.rows i)) := by
  classical
  have h := Finset.sum_fiberwise_of_maps_to' (s := currentRows st)
    (t := Finset.range stop) (g := fun i => currentBand (st.rows i))
    (fun i hi => Finset.mem_range.mpr (hr i hi)) (fun k => 2 * f k)
  rw [← Fin.sum_univ_eq_sum_range] at h
  calc
    _ = ∑ k : Fin stop, ∑ _i ∈ currentBandRows st k, 2 * f k := by
      apply Finset.sum_congr rfl
      intro k _
      simp [Fintype.card_prod, Nat.cast_mul]
      ring
    _ = _ := h

omit [Fintype ι] [DecidableEq ι] in
/-- The manuscript's total affine charge is derived from the actual
current state, unit columns and the active half-mass interval. -/
theorem current_affine_charge (A : ρ → ι → ℝ) (st : MatrixState ρ ι)
    (s : ℕ → ℝ) (stop : ℕ) (V : Finset ι)
    (hh : ∀ i, HistoryValid (A i) stop (st.rows i))
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1) (hs : ∀ k, 0 < s k)
    (he : ∀ i c, (st.rows i).mode = .active c → s c.band / 2 < massOn V c.coeff)
    (hV : 0 < (V.card : ℝ)) :
    (∑ k : Fin stop, (Fintype.card (currentBandRows st k × Bool) : ℝ) /
      ((1973 / (100 * s k)) * V.card)) ≤ (400 / 1973 : ℝ) := by
  have hr : ∀ i ∈ currentRows st, currentBand (st.rows i) < stop := by
    intro i hi
    obtain ⟨c, hc⟩ := (currentRows_spec st i).mp hi
    have hh' := (hh i).2
    rw [hc] at hh'
    simpa only [hc, currentBand] using hh'.1
  have hres : ∀ i ∈ currentRows st, Restriction (currentCoefficients (st.rows i)) (A i) := by
    intro i hi
    obtain ⟨c, hc⟩ := (currentRows_spec st i).mp hi
    have hh' := (hh i).2
    rw [hc] at hh'
    simpa only [currentCoefficients, hc] using hh'.2.2.1
  have hband : ∀ i ∈ currentRows st,
      s (currentBand (st.rows i)) / 2 < massOn V (currentCoefficients (st.rows i)) := by
    intro i hi
    obtain ⟨c, hc⟩ := (currentRows_spec st i).mp hi
    simpa only [currentBand, currentCoefficients, hc] using he i c hc
  have hcharge := active_affine_charge A (fun i => currentCoefficients (st.rows i))
    (currentRows st) V (fun i => s (currentBand (st.rows i))) hres hcol
    (fun i _ => hs _) hband hV
  have heq := current_signed_charge st stop
    (fun k => (((1973 / (100 * s k)) * V.card) : ℝ)⁻¹) hr
  calc
    _ = ∑ i ∈ currentRows st,
        2 / ((1973 / (100 * s (currentBand (st.rows i)))) * V.card) := by
      simpa only [div_eq_mul_inv] using heq
    _ ≤ _ := hcharge

noncomputable def currentGradient (beta : ℕ → ℝ) (st : MatrixState ρ ι)
    (k : ℕ) (a : currentBandRows st k × Bool) : ι → ℝ :=
  movingGradient (signValue a.2) (beta k) (currentCoefficients (st.rows a.1)) st.point

end KomlosQuarter.R37

namespace KomlosQuarter.R37

open scoped BigOperators
open KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15
open KomlosQuarter.R16 KomlosQuarter.R17
open Analytic

variable {ι : Type*} {ρ : Type} [Fintype ι] [Fintype ρ] [DecidableEq ι]

/-- The counted, alive-coordinate A.4 call at a concrete predecessor.
Only the hard-space fraction remains to be supplied by the dangerous-count
schedule; affine row counts and the positive feasibility margin are proved. -/
theorem current_state_sdp (A : ρ → ι → ℝ) (st : MatrixState ρ ι)
    (s beta : ℕ → ℝ) (stop : ℕ) (h : ℝ)
    (source : BansalJiangA4 (aliveSet h st.point))
    (W : Submodule ℝ (aliveSet h st.point → ℝ))
    (hV : 0 < (aliveSet h st.point).card)
    (hh : ∀ i, HistoryValid (A i) stop (st.rows i))
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1) (hs : ∀ k, 0 < s k)
    (he : ∀ i c, (st.rows i).mode = .active c →
      s c.band / 2 < massOn (aliveSet h st.point) c.coeff)
    (hW : (Module.finrank ℝ W : ℝ) <
      (241 / 480 : ℝ) * (aliveSet h st.point).card) :
    ∃ U : Matrix ι ι ℝ,
      U.PosSemidef ∧
      (∀ w, (fun i : aliveSet h st.point => w i) ∈ W → U.mulVec w = 0) ∧
      (∀ i, U i i ≤ 1) ∧ (aliveSet h st.point).card / (65536 : ℝ) ≤ U.trace ∧
      (∀ i j, i ∉ aliveSet h st.point ∨ j ∉ aliveSet h st.point → U i j = 0) ∧
      (∀ y, rawQuadratic U y ≤ (61 / 18 : ℝ) * ∑ i, y i ^ 2 * U i i) ∧
      ∀ k : Fin stop, ∀ y,
        rawQuadratic U (combinedGradient y (currentGradient beta st k)) ≤
          (1973 / (100 * s k)) *
            ∑ a, y a ^ 2 * rawQuadratic U (currentGradient beta st k a) := by
  have hVR : 0 < ((aliveSet h st.point).card : ℝ) := by exact_mod_cast hV
  have hcharge := current_affine_charge A st s stop (aliveSet h st.point) hh hcol hs he hVR
  have hdim : (Module.finrank ℝ W : ℝ) / (aliveSet h st.point).card <
      (241 / 480 : ℝ) := (div_lt_iff₀ hVR).mpr hW
  have hb : (Module.finrank ℝ W : ℝ) / (aliveSet h st.point).card +
      (61 / 18 : ℝ)⁻¹ + 1 / 65536 +
      (∑ k : Fin stop, (Fintype.card (currentBandRows st k × Bool) : ℝ) /
        ((1973 / (100 * s k)) * (aliveSet h st.point).card)) < 1 := by
    norm_num at *
    linarith
  have ha : ∀ k : Fin stop, 0 < (1973 / (100 * s k) : ℝ) :=
    fun k => div_pos (by norm_num) (mul_pos (by norm_num) (hs k))
  simpa only [one_div, div_eq_mul_inv, one_mul, mul_comm] using
    finite_alive_sdp (aliveSet h st.point) source (Fin stop)
      (fun k => currentBandRows st k × Bool) (fun k => currentGradient beta st k) W
      (61 / 18) (1 / 65536) (fun k => 1973 / (100 * s k)) hV
      (by norm_num) (by norm_num) ha hb

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/EuclideanRounding.lean <==
import KomlosQuarter.FiniteClock

/-!
# The Euclidean completion in Quarter R37

Source: `quarter/paper/main.tex`, Lemma `lem:l2-rounding`.
`normSq` is the finite sum of squares. The proof rounds one coordinate at a
 time, keeping the sum of squared residual and remaining variances nonincreasing.
No probabilistic premise or independence assumption is imported.
-/

namespace KomlosQuarter.R37

open scoped BigOperators

variable {ι κ : Type*} [Fintype ι]

private theorem normSq_add_scale (x c : ι → ℝ) (a : ℝ) :
    normSq (fun i => x i + a * c i) =
      normSq x + 2 * a * (∑ i, x i * c i) + a ^ 2 * normSq c := by
  unfold normSq
  simp only [Finset.mul_sum, ← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro i _
  ring

/-- One conditional-expectation choice. Already fixed signs are preserved. -/
theorem round_one_euclidean (x c : ι → ℝ) {y : ℝ} (hy : |y| ≤ 1) :
    ∃ s : ℝ, (s = -1 ∨ s = 1) ∧ (|y| = 1 → s = y) ∧
      normSq (fun i => x i + (s - y) * c i) ≤
        normSq x + (1 - y ^ 2) * normSq c := by
  obtain ⟨hyl, hyu⟩ := abs_le.mp hy
  by_cases hm : y = -1
  · refine ⟨-1, Or.inl rfl, ?_, ?_⟩
    · intro _; exact hm.symm
    · simp [hm]
  by_cases hp : y = 1
  · refine ⟨1, Or.inr rfl, ?_, ?_⟩
    · intro _; exact hp.symm
    · simp [hp]
  have hfixed : |y| ≠ 1 := by
    intro h
    rcases abs_eq (by norm_num : (0 : ℝ) ≤ 1) |>.mp h with h | h
    · exact hp h
    · exact hm h
  by_cases hd : (∑ i, x i * c i) - y * normSq c ≤ 0
  · refine ⟨1, Or.inr rfl, fun h => False.elim (hfixed h), ?_⟩
    rw [normSq_add_scale]
    have h := mul_nonpos_of_nonneg_of_nonpos (sub_nonneg.mpr hyu) hd
    nlinarith
  · refine ⟨-1, Or.inl rfl, fun h => False.elim (hfixed h), ?_⟩
    rw [normSq_add_scale]
    have h := mul_nonneg (by linarith : 0 ≤ 1 + y) (le_of_not_ge hd)
    nlinarith

/-- Finite sequential rounding, with an arbitrary pre-existing residual `x`.
The strengthened residual clause is the induction invariant of conditional
expectation, not an additional assumption on the final rounding theorem. -/
theorem round_finset_euclidean [DecidableEq κ]
    (A : ι → κ → ℝ) (y : κ → ℝ) (hy : ∀ j, |y j| ≤ 1)
    (S : Finset κ) (x : ι → ℝ) :
    ∃ σ : κ → ℝ,
      (∀ j, j ∉ S → σ j = y j) ∧
      (∀ j ∈ S, σ j = -1 ∨ σ j = 1) ∧
      (∀ j, |y j| = 1 → σ j = y j) ∧
      normSq (fun i => x i + ∑ j ∈ S, (σ j - y j) * A i j) ≤
        normSq x + ∑ j ∈ S, (1 - y j ^ 2) * normSq (fun i => A i j) := by
  induction S using Finset.induction_on generalizing x with
  | empty =>
      refine ⟨y, by simp, by simp, by simp, ?_⟩
      simp
  | @insert j S hj ih =>
      obtain ⟨s, hs, hfix, hstep⟩ := round_one_euclidean x (fun i => A i j) (hy j)
      obtain ⟨τ, hout, hsign, hfixed, hbound⟩ :=
        ih (fun i => x i + (s - y j) * A i j)
      let σ := Function.update τ j s
      have hsame (k : κ) (hk : k ∈ S) : σ k = τ k := by
        have hkj : k ≠ j := by intro h; subst k; exact hj hk
        simp [σ, hkj]
      have hsum (i : ι) :
          (∑ k ∈ S, (σ k - y k) * A i k) =
            ∑ k ∈ S, (τ k - y k) * A i k := by
        exact Finset.sum_congr rfl fun k hk => by rw [hsame k hk]
      refine ⟨σ, ?_, ?_, ?_, ?_⟩
      · intro k hk
        have hkj : k ≠ j := by intro h; subst k; exact hk (Finset.mem_insert_self _ _)
        have hkS : k ∉ S := fun h => hk (Finset.mem_insert_of_mem h)
        simpa [σ, hkj] using hout k hkS
      · intro k hk
        rcases Finset.mem_insert.mp hk with rfl | hk
        · simpa [σ] using hs
        · rw [hsame k hk]; exact hsign k hk
      · intro k hk
        by_cases hkj : k = j
        · subst k; simpa [σ] using hfix hk
        · simpa [σ, hkj] using hfixed k hk
      · have htotal := hbound.trans (add_le_add hstep
            (le_refl (∑ k ∈ S, (1 - y k ^ 2) * normSq (fun i => A i k))))
        simpa only [Finset.sum_insert hj, show σ j = s by simp [σ],
          hsum, add_assoc] using htotal

/-- R37 `lem:l2-rounding`: the full squared Euclidean error bound, preserving
all existing signs, for an arbitrary real matrix and cube point. -/
theorem exists_signs_euclidean [Fintype κ]
    (A : Matrix ι κ ℝ) (y : κ → ℝ) (hy : ∀ j, |y j| ≤ 1) :
    ∃ σ : κ → ℝ,
      (∀ j, σ j = -1 ∨ σ j = 1) ∧
      (∀ j, |y j| = 1 → σ j = y j) ∧
      normSq (fun i => ∑ j, (σ j - y j) * A i j) ≤
        ∑ j, (1 - y j ^ 2) * normSq (fun i => A i j) := by
  classical
  obtain ⟨σ, _, hs, hf, hb⟩ := round_finset_euclidean A y hy Finset.univ (fun _ => 0)
  refine ⟨σ, fun j => hs j (Finset.mem_univ j), hf, ?_⟩
  simpa [normSq] using hb

/-- The number of coordinates that still require a sign choice. -/
noncomputable def fractionalCount [Fintype κ] (y : κ → ℝ) : ℕ :=
  (Finset.univ.filter (fun j => |y j| < 1)).card

/-- With unit-bounded columns, the total remaining variance is at most the
number of fractional coordinates. Coordinates already equal to signs contribute
exactly zero. -/
theorem variance_le_fractionalCount [Fintype κ]
    (A : Matrix ι κ ℝ) (y : κ → ℝ) (hy : ∀ j, |y j| ≤ 1)
    (hA : ∀ j, normSq (fun i => A i j) ≤ 1) :
    (∑ j, (1 - y j ^ 2) * normSq (fun i => A i j)) ≤ (fractionalCount y : ℝ) := by
  classical
  have hpoint (j : κ) :
      (1 - y j ^ 2) * normSq (fun i => A i j) ≤ if |y j| < 1 then 1 else 0 := by
    have hysq : y j ^ 2 ≤ 1 := (sq_le_one_iff_abs_le_one (y j)).mpr (hy j)
    by_cases hj : |y j| < 1
    · rw [if_pos hj]
      calc
        _ ≤ (1 - y j ^ 2) * 1 :=
          mul_le_mul_of_nonneg_left (hA j) (by linarith)
        _ ≤ 1 := by nlinarith [sq_nonneg (y j)]
    · rw [if_neg hj]
      have hab : |y j| = 1 := le_antisymm (hy j) (le_of_not_gt hj)
      have hsq : y j ^ 2 = 1 := by nlinarith [sq_abs (y j)]
      simp [hsq]
  have h := Finset.sum_le_sum (fun j (_ : j ∈ (Finset.univ : Finset κ)) => hpoint j)
  simpa [fractionalCount, Finset.sum_ite] using h

/-- R37's final at-most-eight-coordinate completion, in the rowwise encoding
of the infinity norm. This proves the actual `2 * sqrt 2` term. -/
theorem exists_signs_rounding_eight [Fintype κ]
    (A : Matrix ι κ ℝ) (y : κ → ℝ) (hy : ∀ j, |y j| ≤ 1)
    (hA : ∀ j, normSq (fun i => A i j) ≤ 1)
    (hcount : fractionalCount y ≤ 8) :
    ∃ σ : κ → ℝ,
      (∀ j, σ j = -1 ∨ σ j = 1) ∧
      (∀ j, |y j| = 1 → σ j = y j) ∧
      ∀ i, |∑ j, (σ j - y j) * A i j| ≤ 2 * Real.sqrt 2 := by
  obtain ⟨σ, hs, hf, hb⟩ := exists_signs_euclidean A y hy
  have hc : (fractionalCount y : ℝ) ≤ 8 := by exact_mod_cast hcount
  have htotal := hb.trans ((variance_le_fractionalCount A y hy hA).trans hc)
  refine ⟨σ, hs, hf, ?_⟩
  intro i
  have hi : (∑ j, (σ j - y j) * A i j) ^ 2 ≤
      normSq (fun i => ∑ j, (σ j - y j) * A i j) :=
    by
      unfold normSq
      exact Finset.single_le_sum
        (fun k _ => sq_nonneg (∑ j, (σ j - y j) * A k j)) (Finset.mem_univ i)
  have hroot := Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 2)
  have hrootpos := Real.sqrt_nonneg (2 : ℝ)
  have hab := sq_abs (∑ j, (σ j - y j) * A i j)
  nlinarith [abs_nonneg (∑ j, (σ j - y j) * A i j)]

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/ExponentialFourth.lean <==
import Mathlib

/-!
# Actual exponential derivatives through fourth order

Source: `quarter/paper/main.tex`, `lem:weighted-fourth` and
`thm:buffered-exact-step`. The definitions and first three derivative proofs,
and derivative comparison helpers, are recovered from the separate R20
candidate `ExponentialTaylorR20.lean`; they are rechecked in this working
project and do not promote the candidate's other modules. Fourth-order
identities and bounds below support the R37 buffered route.
-/
namespace KomlosQuarter.R37.Analytic

open scoped BigOperators

noncomputable def quadraticExp (p q t : ℝ) : ℝ := Real.exp (p * t - q * t ^ 2)
noncomputable def quadraticExpD1 (p q t : ℝ) : ℝ := quadraticExp p q t * (p - 2 * q * t)
noncomputable def quadraticExpD2 (p q t : ℝ) : ℝ :=
  quadraticExp p q t * ((p - 2 * q * t) ^ 2 - 2 * q)
noncomputable def quadraticExpD3 (p q t : ℝ) : ℝ :=
  quadraticExp p q t * ((p - 2 * q * t) ^ 3 - 6 * q * (p - 2 * q * t))

theorem quadraticExp_hasDeriv (p q t : ℝ) :
    HasDerivAt (quadraticExp p q) (quadraticExpD1 p q t) t := by
  have h := (((hasDerivAt_id t).const_mul p).sub
    (((hasDerivAt_id t).pow 2).const_mul q)).exp
  refine h.congr_deriv ?_
  dsimp [quadraticExpD1, quadraticExp]
  ring

theorem quadraticExpD1_hasDeriv (p q t : ℝ) :
    HasDerivAt (quadraticExpD1 p q) (quadraticExpD2 p q t) t := by
  have hu : HasDerivAt (fun x : ℝ => p - 2 * q * x) (-2 * q) t := by
    refine ((hasDerivAt_const t p).sub ((hasDerivAt_id t).const_mul (2 * q))).congr_deriv ?_
    ring
  refine ((quadraticExp_hasDeriv p q t).mul hu).congr_deriv ?_
  dsimp [quadraticExpD1, quadraticExpD2]
  ring

theorem quadraticExpD2_hasDeriv (p q t : ℝ) :
    HasDerivAt (quadraticExpD2 p q) (quadraticExpD3 p q t) t := by
  have hu : HasDerivAt (fun x : ℝ => p - 2 * q * x) (-2 * q) t := by
    refine ((hasDerivAt_const t p).sub ((hasDerivAt_id t).const_mul (2 * q))).congr_deriv ?_
    ring
  have hp := (hu.pow 2).sub_const (2 * q)
  refine ((quadraticExp_hasDeriv p q t).mul hp).congr_deriv ?_
  dsimp [quadraticExpD1, quadraticExpD3]
  ring

section Aggregate
variable {α : Type*} [Fintype α]

noncomputable def innerValue (r p q : α → ℝ) (t : ℝ) : ℝ :=
  ∑ i, r i * (quadraticExp (p i) (q i) t - 1)
noncomputable def innerD1 (r p q : α → ℝ) (t : ℝ) : ℝ :=
  ∑ i, r i * quadraticExpD1 (p i) (q i) t
noncomputable def innerD2 (r p q : α → ℝ) (t : ℝ) : ℝ :=
  ∑ i, r i * quadraticExpD2 (p i) (q i) t
noncomputable def innerD3 (r p q : α → ℝ) (t : ℝ) : ℝ :=
  ∑ i, r i * quadraticExpD3 (p i) (q i) t
noncomputable def outerValue (r p q : α → ℝ) (K t : ℝ) : ℝ :=
  Real.exp (innerValue r p q t / K)
noncomputable def outerD1 (r p q : α → ℝ) (K t : ℝ) : ℝ :=
  outerValue r p q K t * (innerD1 r p q t / K)
noncomputable def outerD2 (r p q : α → ℝ) (K t : ℝ) : ℝ :=
  outerValue r p q K t * (innerD2 r p q t / K + (innerD1 r p q t / K) ^ 2)
noncomputable def outerD3 (r p q : α → ℝ) (K t : ℝ) : ℝ :=
  outerValue r p q K t * (innerD3 r p q t / K +
    3 * (innerD1 r p q t / K) * (innerD2 r p q t / K) +
    (innerD1 r p q t / K) ^ 3)

theorem innerValue_hasDeriv (r p q : α → ℝ) (t : ℝ) :
    HasDerivAt (innerValue r p q) (innerD1 r p q t) t := by
  exact HasDerivAt.fun_sum fun i _ =>
    ((quadraticExp_hasDeriv (p i) (q i) t).sub_const 1).const_mul (r i)

theorem innerD1_hasDeriv (r p q : α → ℝ) (t : ℝ) :
    HasDerivAt (innerD1 r p q) (innerD2 r p q t) t := by
  exact HasDerivAt.fun_sum fun i _ =>
    (quadraticExpD1_hasDeriv (p i) (q i) t).const_mul (r i)

theorem innerD2_hasDeriv (r p q : α → ℝ) (t : ℝ) :
    HasDerivAt (innerD2 r p q) (innerD3 r p q t) t := by
  exact HasDerivAt.fun_sum fun i _ =>
    (quadraticExpD2_hasDeriv (p i) (q i) t).const_mul (r i)

theorem outerValue_hasDeriv (r p q : α → ℝ) (K t : ℝ) :
    HasDerivAt (outerValue r p q K) (outerD1 r p q K t) t := by
  exact ((innerValue_hasDeriv r p q t).div_const K).exp

theorem outerD1_hasDeriv (r p q : α → ℝ) (K t : ℝ) :
    HasDerivAt (outerD1 r p q K) (outerD2 r p q K t) t := by
  refine ((outerValue_hasDeriv r p q K t).mul
    ((innerD1_hasDeriv r p q t).div_const K)).congr_deriv ?_
  dsimp [outerD1, outerD2]
  ring

theorem outerD2_hasDeriv (r p q : α → ℝ) (K t : ℝ) :
    HasDerivAt (outerD2 r p q K) (outerD3 r p q K t) t := by
  have hb := ((innerD2_hasDeriv r p q t).div_const K).add
    (((innerD1_hasDeriv r p q t).div_const K).pow 2)
  refine ((outerValue_hasDeriv r p q K t).mul hb).congr_deriv ?_
  dsimp [outerD1, outerD3]
  ring

@[simp] theorem innerValue_zero (r p q : α → ℝ) : innerValue r p q 0 = 0 := by
  simp [innerValue, quadraticExp]
@[simp] theorem outerValue_zero (r p q : α → ℝ) (K : ℝ) : outerValue r p q K 0 = 1 := by
  simp [outerValue]
theorem outerD1_zero (r p q : α → ℝ) (K : ℝ) :
    outerD1 r p q K 0 = (∑ i, r i * p i) / K := by
  simp [outerD1, innerD1, quadraticExpD1, quadraticExp]
theorem outerD2_zero (r p q : α → ℝ) (K : ℝ) :
    outerD2 r p q K 0 =
      (∑ i, r i * ((p i) ^ 2 - 2 * q i)) / K + ((∑ i, r i * p i) / K) ^ 2 := by
  simp [outerD2, innerD1, innerD2, quadraticExpD1, quadraticExpD2, quadraticExp]

end Aggregate

/-- Derivative-order comparison on a closed interval. -/
theorem endpoint_le_of_derivative_le (f g df dg : ℝ → ℝ) {h : ℝ}
    (hh : 0 ≤ h) (hf : ∀ t, HasDerivAt f (df t) t)
    (hg : ∀ t, HasDerivAt g (dg t) t) (h0 : f 0 ≤ g 0)
    (hd : ∀ t ∈ Set.Icc 0 h, df t ≤ dg t) : f h ≤ g h := by
  have ha : AntitoneOn (fun t => f t - g t) (Set.Icc 0 h) :=
    antitoneOn_of_hasDerivWithinAt_nonpos (convex_Icc 0 h)
      (fun t _ => ((hf t).sub (hg t)).continuousAt.continuousWithinAt)
      (fun t _ => ((hf t).sub (hg t)).hasDerivWithinAt)
      (fun t ht => sub_nonpos.mpr (hd t (interior_subset ht)))
  have hv := ha (show 0 ∈ Set.Icc 0 h from ⟨le_rfl, hh⟩)
    (show h ∈ Set.Icc 0 h from ⟨hh, le_rfl⟩) hh
  linarith

/-- Cubic Taylor upper bound from three genuine derivative identities. -/
theorem cubic_taylor_upper (f f1 f2 f3 : ℝ → ℝ) {M h : ℝ}
    (hh : 0 ≤ h) (hf : ∀ t, HasDerivAt f (f1 t) t)
    (hf1 : ∀ t, HasDerivAt f1 (f2 t) t)
    (hf2 : ∀ t, HasDerivAt f2 (f3 t) t)
    (hbound : ∀ t ∈ Set.Icc 0 h, f3 t ≤ M) :
    f h ≤ f 0 + f1 0 * h + (f2 0 / 2) * h ^ 2 + (M / 6) * h ^ 3 := by
  have h2 : ∀ t ∈ Set.Icc 0 h, f2 t ≤ f2 0 + M * t := by
    intro t ht
    apply endpoint_le_of_derivative_le f2 (fun x => f2 0 + M * x)
      f3 (fun _ => M) ht.1 hf2
    · intro x
      refine ((hasDerivAt_const x (f2 0)).add ((hasDerivAt_id x).const_mul M)).congr_deriv ?_
      ring
    · simp
    · intro x hx
      exact hbound x ⟨hx.1, hx.2.trans ht.2⟩
  have h1 : ∀ t ∈ Set.Icc 0 h,
      f1 t ≤ f1 0 + f2 0 * t + (M / 2) * t ^ 2 := by
    intro t ht
    apply endpoint_le_of_derivative_le f1
      (fun x => f1 0 + f2 0 * x + (M / 2) * x ^ 2)
      f2 (fun x => f2 0 + M * x) ht.1 hf1
    · intro x
      refine (((hasDerivAt_const x (f1 0)).add
        ((hasDerivAt_id x).const_mul (f2 0))).add
        (((hasDerivAt_id x).pow 2).const_mul (M / 2))).congr_deriv ?_
      simp only [id_eq]
      ring
    · simp
    · intro x hx
      exact h2 x ⟨hx.1, hx.2.trans ht.2⟩
  apply endpoint_le_of_derivative_le f
    (fun x => f 0 + f1 0 * x + (f2 0 / 2) * x ^ 2 + (M / 6) * x ^ 3)
    f1 (fun x => f1 0 + f2 0 * x + (M / 2) * x ^ 2) hh hf
  · intro x
    refine ((((hasDerivAt_const x (f 0)).add
      ((hasDerivAt_id x).const_mul (f1 0))).add
      (((hasDerivAt_id x).pow 2).const_mul (f2 0 / 2))).add
      (((hasDerivAt_id x).pow 3).const_mul (M / 6))).congr_deriv ?_
    simp only [id_eq]
    ring
  · simp
  · exact h1


noncomputable def quadraticExpD4 (p q t : ℝ) : ℝ :=
  quadraticExp p q t * ((p - 2 * q * t) ^ 4 -
    12 * q * (p - 2 * q * t) ^ 2 + 12 * q ^ 2)

theorem quadraticExpD3_hasDeriv (p q t : ℝ) :
    HasDerivAt (quadraticExpD3 p q) (quadraticExpD4 p q t) t := by
  have hu : HasDerivAt (fun x : ℝ => p - 2 * q * x) (-2 * q) t := by
    refine ((hasDerivAt_const t p).sub ((hasDerivAt_id t).const_mul (2 * q))).congr_deriv ?_
    ring
  have hp := (hu.pow 3).sub (hu.const_mul (6 * q))
  refine ((quadraticExp_hasDeriv p q t).mul hp).congr_deriv ?_
  dsimp [quadraticExpD1, quadraticExpD4]
  ring

section Fourth
variable {α : Type*} [Fintype α]

noncomputable def innerD4 (r p q : α → ℝ) (t : ℝ) : ℝ :=
  ∑ i, r i * quadraticExpD4 (p i) (q i) t

noncomputable def outerD4 (r p q : α → ℝ) (K t : ℝ) : ℝ :=
  outerValue r p q K t * (innerD4 r p q t / K +
    4 * (innerD1 r p q t / K) * (innerD3 r p q t / K) +
    3 * (innerD2 r p q t / K) ^ 2 +
    6 * (innerD1 r p q t / K) ^ 2 * (innerD2 r p q t / K) +
    (innerD1 r p q t / K) ^ 4)

theorem innerD3_hasDeriv (r p q : α → ℝ) (t : ℝ) :
    HasDerivAt (innerD3 r p q) (innerD4 r p q t) t := by
  exact HasDerivAt.fun_sum fun i _ =>
    (quadraticExpD3_hasDeriv (p i) (q i) t).const_mul (r i)

/-- The complete fourth outer derivative, including all five terms. -/
theorem outerD3_hasDeriv (r p q : α → ℝ) (K t : ℝ) :
    HasDerivAt (outerD3 r p q K) (outerD4 r p q K t) t := by
  have hb := (((innerD3_hasDeriv r p q t).div_const K).add
    ((((innerD1_hasDeriv r p q t).div_const K).const_mul 3).mul
      ((innerD2_hasDeriv r p q t).div_const K))).add
        (((innerD1_hasDeriv r p q t).div_const K).pow 3)
  refine ((outerValue_hasDeriv r p q K t).mul hb).congr_deriv ?_
  dsimp [outerD1, outerD4]
  ring

end Fourth

/-- Fourth-order Taylor inequality derived from actual derivative identities.
In particular the Taylor inequality itself is no longer an input. -/
theorem fourth_taylor_upper (f f1 f2 f3 f4 : ℝ → ℝ) {M h : ℝ}
    (hh : 0 ≤ h) (hf : ∀ t, HasDerivAt f (f1 t) t)
    (hf1 : ∀ t, HasDerivAt f1 (f2 t) t)
    (hf2 : ∀ t, HasDerivAt f2 (f3 t) t)
    (hf3 : ∀ t, HasDerivAt f3 (f4 t) t)
    (hbound : ∀ t ∈ Set.Icc 0 h, f4 t ≤ M) :
    f h ≤ f 0 + f1 0 * h + (f2 0 / 2) * h ^ 2 +
      (f3 0 / 6) * h ^ 3 + (M / 24) * h ^ 4 := by
  have h1 : ∀ t ∈ Set.Icc 0 h,
      f1 t ≤ f1 0 + f2 0 * t + (f3 0 / 2) * t ^ 2 + (M / 6) * t ^ 3 := by
    intro t ht
    exact cubic_taylor_upper f1 f2 f3 f4 ht.1 hf1 hf2 hf3
      (fun x hx => hbound x ⟨hx.1, hx.2.trans ht.2⟩)
  apply endpoint_le_of_derivative_le f
    (fun x => f 0 + f1 0 * x + (f2 0 / 2) * x ^ 2 +
      (f3 0 / 6) * x ^ 3 + (M / 24) * x ^ 4)
    f1 (fun x => f1 0 + f2 0 * x + (f3 0 / 2) * x ^ 2 + (M / 6) * x ^ 3) hh hf
  · intro x
    refine (((((hasDerivAt_const x (f 0)).add
      ((hasDerivAt_id x).const_mul (f1 0))).add
      (((hasDerivAt_id x).pow 2).const_mul (f2 0 / 2))).add
      (((hasDerivAt_id x).pow 3).const_mul (f3 0 / 6))).add
      (((hasDerivAt_id x).pow 4).const_mul (M / 24))).congr_deriv ?_
    simp only [id_eq]
    ring
  · simp
  · exact h1

/-- The actual nested exponential satisfies the fourth-order estimate whenever
its explicitly computed fourth derivative has the stated bound. -/
theorem outer_fourth_taylor {α : Type*} [Fintype α]
    (r p q : α → ℝ) (K : ℝ) {M h : ℝ} (hh : 0 ≤ h)
    (hbound : ∀ t ∈ Set.Icc 0 h, outerD4 r p q K t ≤ M) :
    outerValue r p q K h ≤ 1 + outerD1 r p q K 0 * h +
      (outerD2 r p q K 0 / 2) * h ^ 2 +
      (outerD3 r p q K 0 / 6) * h ^ 3 + (M / 24) * h ^ 4 := by
  simpa using fourth_taylor_upper (outerValue r p q K) (outerD1 r p q K)
    (outerD2 r p q K) (outerD3 r p q K) (outerD4 r p q K) hh
    (outerValue_hasDeriv r p q K) (outerD1_hasDeriv r p q K)
    (outerD2_hasDeriv r p q K) (outerD3_hasDeriv r p q K) hbound

end KomlosQuarter.R37.Analytic


==> anc/lean/KomlosQuarter/R37/FinalTheorem.lean <==
import KomlosQuarter.R37.AmbientEndpoint
import KomlosQuarter.R37.ScheduleTail
import KomlosQuarter.R37.FiniteAttainment

/-!
# The frozen R37 quarter-power discrepancy theorem

Source: `quarter/paper/main.tex`, `thm:finite-attainment` and `cor:finite-full`.
All numerical and endpoint inputs are discharged from the actual finite
trajectory. Bansal--Jiang A.4 is the sole external research theorem parameter.
The nested-square-root encoding is identified with the real fourth power.
-/
namespace KomlosQuarter.R37
open scoped BigOperators

universe u
variable {ι : Type u} {ρ : Type} [Fintype ι] [Fintype ρ]

/-- The fixed coefficient is attained at an actual finite-mesh endpoint,
from any prescribed cube point, with its original signs preserved. -/
theorem partial_coloring_2395 (A : ρ → ι → ℝ) (b : ι → ℝ) (R : ℝ)
    (source : ∀ V : Finset (fractionalFace b), BansalJiangA4 V)
    (hR : 0 ≤ R) (hb : ∀ j, |b j| ≤ 1)
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1) :
    ∃ y : ι → ℝ, (∀ j, |y j| ≤ 1) ∧
      (∀ j, |b j| = 1 → y j = b j) ∧
      fractionalCount y ≤ stoppingTarget (fractionalCount b) R ∧
      ∀ i, |dot (A i) (fun j => y j - b j)| ≤ 2395 * Schedule.fourthRoot (1+R) := by
  obtain ⟨y, hy, hf, hn, hd⟩ := ambient_partial_endpoint A b R
    (ε := 13/50) source hR (by norm_num) hb hcol
  have hs := Schedule.threshold_sum_bound hR (fractionalCount b+4)
  have hz := Schedule.depth_factor_ge_one hR
  have hr := reserve_2395 (le_refl (17091/25 : ℝ)) hz
  refine ⟨y, hy, hf, hn, ?_⟩
  intro i
  have he := hd i
  nlinarith

noncomputable def fullDepth (q : ℕ) : ℝ := max 0 (Real.log ((q : ℝ)/9))

theorem fullDepth_nonneg (q : ℕ) : 0 ≤ fullDepth q := le_max_left _ _

theorem fullDepth_target (q : ℕ) : stoppingTarget q (fullDepth q) = 8 := by
  apply r12Target_eq_eight_of_le_nine
  apply Nat.ceil_le.mpr
  by_cases hq : q = 0
  · simp [hq]
  · have hpos : (0 : ℝ) < q := by exact_mod_cast (Nat.pos_of_ne_zero hq)
    have he : (q : ℝ)/9 ≤ Real.exp (fullDepth q) :=
      (Real.log_le_iff_le_exp (div_pos hpos (by norm_num))).mp (le_max_right _ _)
    rw [Real.exp_neg, ← div_eq_mul_inv]
    apply (div_le_iff₀ (Real.exp_pos _)).mpr
    have h := (div_le_iff₀ (by norm_num : (0 : ℝ) < 9)).mp he
    simpa only [Nat.cast_ofNat, mul_comm] using h

theorem fourthRoot_eq_rpow {x : ℝ} (hx : 0 ≤ x) :
    Schedule.fourthRoot x = x ^ (1/4 : ℝ) := by
  unfold Schedule.fourthRoot
  rw [Real.sqrt_eq_rpow, Real.sqrt_eq_rpow, ← Real.rpow_mul hx]
  norm_num

/-- R37 `cor:finite-full`, with its exact coefficient and final Euclidean
rounding term. This also covers the empty initial face. -/
theorem full_coloring_2395 (A : ρ → ι → ℝ) (b : ι → ℝ)
    (source : ∀ V : Finset (fractionalFace b), BansalJiangA4 V)
    (hb : ∀ j, |b j| ≤ 1) (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1) :
    ∃ σ : ι → ℝ, (∀ j, σ j = -1 ∨ σ j = 1) ∧
      (∀ j, |b j| = 1 → σ j = b j) ∧
      ∀ i, |dot (A i) (fun j => σ j - b j)| ≤
        2395 * (1 + max 0 (Real.log ((fractionalCount b : ℝ)/9))) ^ (1/4 : ℝ) +
          2 * Real.sqrt 2 := by
  obtain ⟨y, hy, hf, hn, hd⟩ := partial_coloring_2395 A b
    (fullDepth (fractionalCount b)) source (fullDepth_nonneg _) hb hcol
  rw [fullDepth_target] at hn
  obtain ⟨σ, hs, hfix, herr⟩ := finish_partial_coloring A b y
    (2395 * Schedule.fourthRoot (1 + fullDepth (fractionalCount b)))
    hy hcol hn hf (by intro i; simpa only [dot, mul_comm] using hd i)
  refine ⟨σ, hs, hfix, ?_⟩
  intro i
  have he := herr i
  rw [fourthRoot_eq_rpow (by linarith [fullDepth_nonneg (fractionalCount b)])] at he
  simpa only [dot, mul_comm, fullDepth] using he

/-- The zero-start matrix discrepancy theorem. The source hypothesis is the
universal finite-dimensional A.4 theorem, instantiated only on actual alive
spaces in the construction. -/
theorem komlos_quarter_2395 (A : ρ → ι → ℝ)
    (source : ∀ (κ : Type u) [Fintype κ], BansalJiangA4 κ)
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1) :
    ∃ σ : ι → ℝ, (∀ j, σ j = -1 ∨ σ j = 1) ∧
      ∀ i, |∑ j, A i j * σ j| ≤
        2395 * (1 + max 0 (Real.log ((Fintype.card ι : ℝ)/9))) ^ (1/4 : ℝ) +
          2 * Real.sqrt 2 := by
  classical
  obtain ⟨σ, hs, _, he⟩ := full_coloring_2395 A (fun _ => 0)
    (fun V => source V) (by intro j; norm_num) hcol
  refine ⟨σ, hs, ?_⟩
  intro i
  simpa [dot, fractionalCount] using he i

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/FiniteAttainment.lean <==
import KomlosQuarter.R37.EuclideanRounding

/-!
# The finite finishing steps in R37

Source: `quarter/paper/main.tex`, `lem:constant-reserve`,
`thm:finite-attainment`, and `cor:finite-full`.
These are the mesh/reserve and rounding connections. The schedule sum and
existence of the partial endpoint remain separate obligations.
-/
namespace KomlosQuarter.R37

open scoped BigOperators

/-- Exact transfer from the source's rational threshold sum to the `13/50`
reserve. The threshold-sum hypothesis is explicit; this is not its certificate. -/
theorem reserve_2395 {S z : ℝ} (hS : S ≤ 17091 / 25) (hz : 1 ≤ z) :
    (7 / 2 : ℝ) * (S * z) + 2 ≤ (2395 - 13 / 50) * z := by
  have h := mul_le_mul_of_nonneg_right hS (by linarith : 0 ≤ z)
  nlinarith [h]

/-- The actual mesh choice in `thm:finite-attainment` is positive, stays inside
the initial face and analytic interval, and fits the available finite reserve. -/
theorem exists_finite_attainment_mesh {b a ε : ℝ} (hb : 0 < b)
    (ha : 0 < a) (hε : 0 < ε) (q : ℕ) :
    ∃ h : ℝ, 0 < h ∧ h < b ∧ h ≤ a ∧ ((q : ℝ) + 21) * h ≤ ε := by
  let h := min (b / 2) (min a (ε / ((q : ℝ) + 21)))
  have hq : 0 < (q : ℝ) + 21 := by positivity
  have hp : 0 < h := lt_min (by positivity) (lt_min ha (div_pos hε hq))
  have hb' : h ≤ b / 2 := min_le_left _ _
  have ha' : h ≤ a := (min_le_right _ _).trans (min_le_left _ _)
  have he' : h ≤ ε / ((q : ℝ) + 21) :=
    (min_le_right _ _).trans (min_le_right _ _)
  refine ⟨h, hp, by linarith, ha', ?_⟩
  have hh := (le_div_iff₀ hq).mp he'
  nlinarith [hh]

/-- A positive mesh suffices: no zero-mesh or compactness passage is needed
once the actual row ledger and positive coefficient reserve are available. -/
theorem finite_errors_absorbed {raw C ε z h : ℝ} {q : ℕ}
    (hε : 0 ≤ ε) (hz : 1 ≤ z)
    (hmesh : ((q : ℝ) + 21) * h ≤ ε)
    (hledger : raw ≤ (C - ε) * z + ((q : ℝ) + 21) * h) :
    raw ≤ C * z := by
  nlinarith [mul_nonneg hε (sub_nonneg.mpr hz)]

/-- Complete an actual partial endpoint. The partial endpoint is an explicit
premise of this finishing lemma; it has not been assumed as an external theorem. -/
theorem finish_partial_coloring {ι κ : Type*} [Fintype ι] [Fintype κ]
    (A : Matrix ι κ ℝ) (b y : κ → ℝ) (D : ℝ)
    (hy : ∀ j, |y j| ≤ 1) (hA : ∀ j, normSq (fun i => A i j) ≤ 1)
    (hcount : fractionalCount y ≤ 8)
    (hfix : ∀ j, |b j| = 1 → y j = b j)
    (hpartial : ∀ i, |∑ j, (y j - b j) * A i j| ≤ D) :
    ∃ σ : κ → ℝ,
      (∀ j, σ j = -1 ∨ σ j = 1) ∧
      (∀ j, |b j| = 1 → σ j = b j) ∧
      ∀ i, |∑ j, (σ j - b j) * A i j| ≤ D + 2 * Real.sqrt 2 := by
  obtain ⟨σ, hs, hf, he⟩ := exists_signs_rounding_eight A y hy hA hcount
  refine ⟨σ, hs, ?_, ?_⟩
  · intro j hj
    have hyj := hfix j hj
    exact (hf j (by simpa [hyj] using hj)).trans hyj
  · intro i
    have hi : (∑ j, (σ j - b j) * A i j) =
        (∑ j, (σ j - y j) * A i j) + ∑ j, (y j - b j) * A i j := by
      rw [← Finset.sum_add_distrib]
      exact Finset.sum_congr rfl fun j _ => by ring
    rw [hi]
    have h := (abs_add_le _ _).trans (add_le_add (he i) (hpartial i))
    linarith [h]

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/FrameBounds.lean <==
import KomlosQuarter.GeometricBudgetR17
import KomlosQuarter.R37.LiveState

/-!
# Immutable coefficient bounds through normalization and complete events

Source: `quarter/paper/main.tex`, normalization and the complete-successor
invariant. These are the mass and peeling premises used by `matrix_buffered_step`.
They come from the actual finite normalizer and persist through retirement.
-/
namespace KomlosQuarter.R37

open scoped BigOperators
open KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15
open KomlosQuarter.R16 KomlosQuarter.R17

variable {ι ρ : Type*} [Fintype ι] [DecidableEq ι]

def FrameBounds (s B : ℕ → ℝ) (c : CoreFrame ι) : Prop :=
  (∑ j, c.coeff j ^ 2) ≤ s c.band ∧ ∀ j, |c.coeff j| ≤ s c.band / B c.band

def CurrentFrameBounds (s B : ℕ → ℝ) (r : RowState ι) : Prop :=
  ∀ c, r.mode = .active c → FrameBounds s B c

omit [DecidableEq ι] in
/-- Every new active frame inherits the actual finite normalizer's mass
interval and coordinate cap. -/
theorem adopt_frame_bounds {s B : ℕ → ℝ} {stop k : ℕ} {v point : ι → ℝ}
    {ar : Archive ι} {nf : NormalForm ι}
    (hs : ∀ b, 0 < s b) (hB : ∀ b, 0 < B b)
    (hn : Normalizes s B stop k v nf) (hv : squareMass v ≤ s k) :
    CurrentFrameBounds s B (adopt ar point nf) := by
  intro c hc
  cases hb : nf.band with
  | none => simp [adopt, hb] at hc
  | some b =>
      have he : newborn b nf.residual point = c := by simpa [adopt, hb] using hc
      have hg := hn.output_geometry hs hB hv
      have hg' : s (b+1) < squareMass nf.residual ∧
          squareMass nf.residual ≤ s b ∧ ∀ j, |nf.residual j| ≤ s b / B b := by
        simpa [OutputGeometry, hb] using hg
      rw [← he]
      exact hg'.2

/-- A complete row step either retains immutable coefficients or allocates
the certified output of normalization, including immediate multi-band peeling. -/
theorem rowStep_frame_bounds {s B lam beta : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    {x v a : ι → ℝ} {r r' : RowState ι}
    (hs : ∀ b, 0 < s b) (hB : ∀ b, 0 < B b)
    (hg : CurrentFrameBounds s B r)
    (he : RowStep s B lam beta stop h x v a r r') : CurrentFrameBounds s B r' := by
  cases he with
  | largeStay => intro c hc; cases hc
  | terminalStay => intro c hc; cases hc
  | largeEnter ar nf hsmall hn => exact adopt_frame_bounds hs hB hn hsmall
  | activeRetire ar old nf ht hn =>
      exact adopt_frame_bounds hs hB hn ((terminalFlag_true s h x v old).mp ht)
  | activeStay ar old ht =>
      intro c hc
      have heq : advanceFrame s B lam beta h x v old = c := by
        simpa only [RowMode.active.injEq] using hc
      rw [← heq]
      exact hg old rfl

theorem matrixStep_frame_bounds {A : ρ → ι → ℝ} {s B lam beta : ℕ → ℝ}
    {stop : ℕ} {h : ℝ} {v : ι → ℝ} {st st' : MatrixState ρ ι}
    (hs : ∀ b, 0 < s b) (hB : ∀ b, 0 < B b)
    (hg : ∀ i, CurrentFrameBounds s B (st.rows i))
    (he : MatrixStep A s B lam beta stop h v st st') :
    ∀ i, CurrentFrameBounds s B (st'.rows i) :=
  fun i => rowStep_frame_bounds hs hB (hg i) (he.2 i)

/-- The existing initialized state obtains these bounds from normalization. -/
theorem initial_frame_bounds {s B : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    {a : ι → ℝ} {r : RowState ι}
    (hs : ∀ b, 0 < s b) (hB : ∀ b, 0 < B b)
    (hi : InitialRow s B stop h a r) : CurrentFrameBounds s B r := by
  classical
  by_cases he : s 0 < squareMass (restrictTo (aliveSet h (fun _ => 0)) a)
  · have hr : r = ⟨emptyArchive, .large⟩ := by simpa [InitialRow, he] using hi
    rw [hr]
    intro c hc; cases hc
  · obtain ⟨nf, hn, rfl⟩ := (show ∃ nf,
        Normalizes s B stop 0 (restrictTo (aliveSet h (fun _ => 0)) a) nf ∧
        r = adopt emptyArchive (fun _ => 0) nf by simpa [InitialRow, he] using hi)
    exact adopt_frame_bounds hs hB hn (le_of_not_gt he)

/-- These geometric premises are consequences of an actual initialized path. -/
theorem frame_bounds_along_path {A : ρ → ι → ℝ} {s B lam beta : ℕ → ℝ}
    {stop : ℕ} {h : ℝ} (states : ℕ → MatrixState ρ ι) (directions : ℕ → ι → ℝ)
    (hs : ∀ b, 0 < s b) (hB : ∀ b, 0 < B b)
    (hi : ∀ i, InitialRow s B stop h (A i) ((states 0).rows i))
    (he : ∀ t, MatrixStep A s B lam beta stop h (directions t) (states t) (states (t+1))) :
    ∀ t i, CurrentFrameBounds s B ((states t).rows i) := by
  intro t
  induction t with
  | zero => exact fun i => initial_frame_bounds hs hB (hi i)
  | succ t ih => exact matrixStep_frame_bounds hs hB ih (he t)

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/GeometricLedger.lean <==
import KomlosQuarter.R37.ScalarLedger

/-!
# The geometric overshoot sum and a finite terminal scale

Source: `quarter/paper/main.tex`, `eq:overshoot-sum` and `lem:ledger`.
The rational ratio 5/7 majorizes sqrt(1/2) and gives the required 21 bound.
Choosing terminal index n+4 is a deliberately nonminimal safe cutoff; the
full threshold-sum bound later covers any finite prefix.
-/
namespace KomlosQuarter.R37

theorem sqrt_shell_majorant (k : ℕ) :
    Real.sqrt (r12ShellEnergy k) ≤ 3 * (5 / 7 : ℝ) ^ k := by
  have hr : Real.sqrt (1 / 2 : ℝ) ≤ (5 / 7 : ℝ) := by
    nlinarith [Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 1/2), Real.sqrt_nonneg (1/2 : ℝ)]
  induction k with
  | zero =>
      simp only [r12ShellEnergy_zero, pow_zero, mul_one]
      nlinarith [Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 60/7), Real.sqrt_nonneg (60/7 : ℝ)]
  | succ k ih =>
      have he : r12ShellEnergy (k+1) = r12ShellEnergy k * (1/2 : ℝ) := by
        rw [r12ShellEnergy_succ]; ring
      rw [he, Real.sqrt_mul (r12ShellEnergy_pos k).le]
      calc
        _ ≤ Real.sqrt (r12ShellEnergy k) * (5/7 : ℝ) :=
          mul_le_mul_of_nonneg_left hr (Real.sqrt_nonneg _)
        _ ≤ (3 * (5/7 : ℝ)^k) * (5/7) := mul_le_mul_of_nonneg_right ih (by norm_num)
        _ = _ := by rw [pow_succ]; ring

theorem sqrt_shell_prefix (stop : ℕ) :
    bandSum (fun k => Real.sqrt (r12ShellEnergy k)) stop ≤
      (21 / 2 : ℝ) * (1 - (5/7 : ℝ)^stop) := by
  induction stop with
  | zero => simp [bandSum]
  | succ n ih =>
      rw [bandSum_succ, pow_succ]
      have hm := sqrt_shell_majorant n
      nlinarith

theorem overshoot_sum_lt (stop : ℕ) :
    2 * bandSum (fun k => Real.sqrt (r12ShellEnergy k)) stop < 21 := by
  have hp : 0 < (5/7 : ℝ)^stop := pow_pos (by norm_num) _
  nlinarith [sqrt_shell_prefix stop]

theorem safe_terminal_scale (n : ℕ) : (n : ℝ) * r12ShellEnergy (n+4) ≤ 1 := by
  have hp : ∀ m : ℕ, (m : ℝ) + 1 ≤ (2 : ℝ)^m := by
    intro m
    induction m with
    | zero => norm_num
    | succ m ih =>
        rw [Nat.cast_succ, pow_succ]
        have hm : (0 : ℝ) ≤ m := by positivity
        nlinarith
  have hn : (n : ℝ) ≤ (2 : ℝ)^n := by linarith [hp n]
  have hm := mul_le_mul_of_nonneg_right hn (pow_nonneg (by norm_num : (0 : ℝ) ≤ 1/2) n)
  have he : (2 : ℝ)^n * (1/2 : ℝ)^n = 1 := by rw [← mul_pow]; norm_num
  rw [he] at hm
  have hs : r12ShellEnergy (n+4) = (15/28 : ℝ) * (1/2 : ℝ)^n := by
    unfold r12ShellEnergy
    rw [pow_add]
    norm_num
    ring
  rw [hs]
  nlinarith

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/GivenInitialization.lean <==
import KomlosQuarter.R37.ScheduledStep

/-!
# Actual normalization at a prescribed starting point

Source: `quarter/paper/main.tex`, `thm:arbitrary-start` and the initialization
in `prop:uncorrected-trajectory`. The coordinate type is the initially
fractional face when used for the given-point theorem. Every new core uses
the current point as its own birth anchor; no old history is supplied.
-/
namespace KomlosQuarter.R37

open scoped BigOperators
open KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15
open KomlosQuarter.R16 KomlosQuarter.R17

variable {ι ρ : Type*} [Fintype ι] [DecidableEq ι]

inductive InitialRowAt (s B : ℕ → ℝ) (stop : ℕ) (h : ℝ) (b a : ι → ℝ) :
    RowState ι → Prop
  | large (he : s 0 < squareMass (restrictTo (aliveSet h b) a)) :
      InitialRowAt s B stop h b a ⟨emptyArchive, .large⟩
  | normalized (nf : NormalForm ι)
      (he : squareMass (restrictTo (aliveSet h b) a) ≤ s 0)
      (hn : Normalizes s B stop 0 (restrictTo (aliveSet h b) a) nf) :
      InitialRowAt s B stop h b a (adopt emptyArchive b nf)

theorem initial_row_at_exists (s B : ℕ → ℝ) (stop : ℕ) (h : ℝ) (b a : ι → ℝ) :
    ∃ r, InitialRowAt s B stop h b a r := by
  classical
  by_cases he : s 0 < squareMass (restrictTo (aliveSet h b) a)
  · exact ⟨_, .large he⟩
  · obtain ⟨nf, hn⟩ := normalization_exists s B stop 0 (restrictTo (aliveSet h b) a)
    exact ⟨_, .normalized nf (le_of_not_gt he) (by simpa using hn)⟩

theorem initial_row_at_history {s B : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    {b a : ι → ℝ} {r : RowState ι} (hi : InitialRowAt s B stop h b a r) :
    HistoryValid a stop r := by
  have hempty : ArchiveValid a stop (emptyArchive : Archive ι) := by
    intro k d hd; cases hd
  cases hi with
  | large => exact ⟨hempty, rfl⟩
  | normalized nf he hn =>
      apply adopt_history nf hempty
      · exact hn.residual_restriction.trans (restricted_restriction _ _)
      · intro k hk
        exact ⟨(hn.active_range k hk).2, by intro j d hd; cases hd⟩

theorem initial_row_at_geometry {s B : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    {b a : ι → ℝ} {r : RowState ι}
    (hs : ∀ k, 0 < s k) (hB : ∀ k, 0 < B k)
    (hi : InitialRowAt s B stop h b a r) : CurrentFrameBounds s B r := by
  cases hi with
  | large => intro c hc; cases hc
  | normalized nf he hn => exact adopt_frame_bounds hs hB hn he

theorem initial_row_at_energy {s B : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    {b a : ι → ℝ} {r : RowState ι}
    (hs : ∀ k, 0 < s k) (hB : ∀ k, 0 < B k)
    (hi : InitialRowAt s B stop h b a r) :
    ∀ c, r.mode = .active c → s (c.band + 1) < massOn (aliveSet h b) c.coeff := by
  cases hi with
  | large => intro c hc; cases hc
  | normalized nf he hn => exact adopt_active_mass hs hB hn he

theorem initial_row_at_large_mass {s B : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    {b a : ι → ℝ} {r : RowState ι} (hi : InitialRowAt s B stop h b a r) :
    r.mode = .large → s 0 < massOn (aliveSet h b) a := by
  cases hi with
  | large he => intro _; simpa only [restricted_squareMass] using he
  | normalized nf => exact fun he => False.elim (adopt_not_large _ _ nf he)

theorem initial_row_at_property {s B : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    {b a : ι → ℝ} {r : RowState ι}
    (P : (ι → ℝ) → CoreFrame ι → Prop)
    (hnew : ∀ k coeff, P b (newborn k coeff b))
    (hi : InitialRowAt s B stop h b a r) : RowProperty P b r := by
  have hempty : ArchiveProperty P (emptyArchive : Archive ι) := by
    intro k d hd; cases hd
  cases hi with
  | large => exact ⟨hempty, trivial⟩
  | normalized nf => exact adopt_property hempty b nf (fun k => hnew k _)

theorem initial_row_at_burden_zero {s B : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    {b a : ι → ℝ} {r : RowState ι} (hi : InitialRowAt s B stop h b a r)
    (j : ι) (k : ℕ) : rowBurden s j k r = 0 := by
  cases hi with
  | large => simp [rowBurden, archiveBurden, modeBurden, emptyArchive]
  | normalized nf => rw [adopt_burden]; rfl

theorem initial_potential_at [Fintype ρ] {A : ρ → ι → ℝ}
    {s B : ℕ → ℝ} {stop : ℕ} {h : ℝ} {b : ι → ℝ}
    (st : MatrixState ρ ι) (w K : ℕ → ℝ)
    (hi : ∀ i, InitialRowAt s B stop h b (A i) (st.rows i)) :
    historicalPotential s K w stop st =
      (Fintype.card ι : ℝ) * ∑ k ∈ Finset.range stop, w k := by
  have hz : ∀ j k, matrixBurden s st j k = 0 := by
    intro j k
    exact Finset.sum_eq_zero fun i _ => initial_row_at_burden_zero (hi i) j k
  simp [historicalPotential, hz, Finset.sum_mul, mul_comm]

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/GivenMesh.lean <==
import KomlosQuarter.R37.ScheduleMesh
import KomlosQuarter.R37.FiniteAttainment
import KomlosQuarter.AliveGeometryR15

/-!
# One mesh compatible with the given fractional face and final reserve

Source: `quarter/paper/main.tex`, `thm:arbitrary-start` and
`thm:finite-attainment`. Coordinates here are the initially fractional ones.
The mesh is chosen after the point and finite schedule, before any trajectory.
-/
namespace KomlosQuarter.R37

open KomlosQuarter.R15

theorem finite_family_positive_cutoff {ι : Type*} (s : Finset ι) (f : ι → ℝ)
    (hf : ∀ j ∈ s, 0 < f j) : ∃ a, 0 < a ∧ ∀ j ∈ s, a ≤ f j := by
  classical
  induction s using Finset.induction_on with
  | empty => exact ⟨1, zero_lt_one, by simp⟩
  | @insert i s hi ih =>
      obtain ⟨a, ha, hall⟩ := ih (fun j hj => hf j (Finset.mem_insert_of_mem hj))
      refine ⟨min a (f i), lt_min ha (hf i (Finset.mem_insert_self _ _)), ?_⟩
      intro j hj
      rcases Finset.mem_insert.mp hj with rfl | hj
      · exact min_le_right _ _
      · exact (min_le_left _ _).trans (hall j hj)

theorem given_point_mesh {ι : Type*} [Fintype ι] (b : ι → ℝ)
    (hb : ∀ j, |b j| < 1) (R : ℝ) (stop : ℕ) {ε : ℝ} (hε : 0 < ε) :
    ∃ h, Schedule.MeshAdmissible R stop h ∧
      (∀ j, h < 1 - |b j|) ∧
      aliveSet h b = Finset.univ ∧
      ((Fintype.card ι : ℝ) + 21) * h ≤ ε := by
  classical
  obtain ⟨gap, hgap, hall⟩ := finite_family_positive_cutoff Finset.univ
    (fun j => 1 - |b j|) (fun j _ => sub_pos.mpr (hb j))
  obtain ⟨a, ha, hsmall⟩ := Schedule.exists_uniform_mesh R stop
  obtain ⟨h, hh, hg, hhsmall, hr⟩ := exists_finite_attainment_mesh hgap ha hε (Fintype.card ι)
  have hface : ∀ j, h < 1 - |b j| := fun j => hg.trans_le (hall j (Finset.mem_univ _))
  refine ⟨h, hsmall h hh hhsmall, hface, ?_, hr⟩
  ext j
  simp only [mem_aliveSet, Finset.mem_univ, iff_true]
  linarith [hface j]

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/GivenPath.lean <==
import KomlosQuarter.R37.TrackedPath

/-!
# The given-point finite trajectory, with constructed initialization

Source: `quarter/paper/main.tex`, `prop:uncorrected-trajectory` and
`thm:finite-attainment`. The finite coordinate type is the initial fractional
face J. The mesh, initial normalization, peeled history, records and actual
finite path are constructed in that order. Empty J is included. The numerical
row charges and extension/rounding back to ambient coordinates remain separate.
-/
namespace KomlosQuarter.R37

open scoped BigOperators
open KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15
open KomlosQuarter.R16 KomlosQuarter.R17

variable {ι : Type*} {ρ : Type} [Fintype ι] [Fintype ρ] [DecidableEq ι]

structure GivenTrajectory (A : ρ → ι → ℝ) (b : ι → ℝ) (R : ℝ) (stop : ℕ)
    (h : ℝ) (N : ℕ) (states : ℕ → TrackedState ρ ι) : Prop where
  initial : (states 0).matrix.point = b
  initialization : ∀ i, InitialLedgerAt r12ShellEnergy (Schedule.threshold R)
    stop h b (A i) ((states 0).matrix.rows i) ((states 0).peels i)
  invariant : ∀ t, TrackedInvariant A b R stop h (Fintype.card ι) (states t)
  steps : ∀ t < N,
    stoppingTarget (Fintype.card ι) R < (aliveSet h (states t).matrix.point).card ∧
    TrackedStep A R stop h (states t) (states (t+1))
  terminal : (aliveSet h (states N).matrix.point).card ≤ stoppingTarget (Fintype.card ι) R
  potential : ∀ t, historicalPotential r12ShellEnergy (Schedule.capitalScale R)
    Schedule.weight stop (states t).matrix ≤
      historicalPotential r12ShellEnergy (Schedule.capitalScale R) Schedule.weight stop (states 0).matrix
  potential_step : ∀ t, historicalPotential r12ShellEnergy (Schedule.capitalScale R)
    Schedule.weight stop (states (t+1)).matrix ≤
      historicalPotential r12ShellEnergy (Schedule.capitalScale R) Schedule.weight stop (states t).matrix
  geometry : ∀ t ≤ N,
    aliveSet h (states t).matrix.point ⊆ aliveSet h b ∧
    (∀ j, j ∉ aliveSet h b → (states t).matrix.point j = b j) ∧
    normSq (states t).matrix.point = normSq b + (t : ℝ) * h ^ 2

/-- Existence of a genuine finite trajectory on the initially fractional
face. Its endpoint retains the exact shifted row identity, but no numerical
discrepancy bound has been inserted as an assumption or asserted here. -/
theorem given_point_tracked_trajectory (A : ρ → ι → ℝ) (b : ι → ℝ)
    (R : ℝ) (stop : ℕ) {ε : ℝ}
    (source : ∀ V : Finset ι, BansalJiangA4 V)
    (hR : 0 ≤ R) (hε : 0 < ε) (hb : ∀ j, |b j| < 1)
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1) :
    ∃ (h : ℝ) (N : ℕ) (states : ℕ → TrackedState ρ ι),
      Schedule.MeshAdmissible R stop h ∧
      (∀ j, h < 1 - |b j|) ∧ aliveSet h b = Finset.univ ∧
      ((Fintype.card ι : ℝ) + 21) * h ≤ ε ∧
      GivenTrajectory A b R stop h N states := by
  obtain ⟨h, hm, hface, halive, hreserve⟩ := given_point_mesh b hb R stop hε
  obtain ⟨initial, hx, hinit, hi⟩ := tracked_initial_state A b R stop h hm.positive.le
    (fun j => (hb j).le)
  by_cases hq : 0 < Fintype.card ι
  · obtain ⟨N, states, hz, hv, he, ht, hp, hmono, hg⟩ := finite_tracked_path A b R stop h
      (Fintype.card ι) source hR (by exact_mod_cast hq) hm hcol initial hi
    refine ⟨h, N, states, hm, hface, halive, hreserve, ?_⟩
    refine ⟨by simpa only [hz] using hx, by simpa only [hz] using hinit, hv, he, ht, ?_, hmono, ?_⟩
    · simpa only [hz] using hp
    · simpa only [hx] using hg
  · have hc : Fintype.card ι = 0 := by omega
    have hzero : (aliveSet h initial.matrix.point).card = 0 := by
      have hle := Finset.card_le_card (Finset.subset_univ (aliveSet h initial.matrix.point))
      simpa only [Finset.card_univ, hc, Nat.le_zero] using hle
    refine ⟨h, 0, fun _ => initial, hm, hface, halive, hreserve, hx, hinit,
      fun _ => hi, ?_, ?_, fun _ => le_rfl, fun _ => le_rfl, ?_⟩
    · intro t ht; omega
    · simp only [hzero]; exact Nat.zero_le _
    · intro t ht
      have ht0 : t = 0 := by omega
      subst t
      simp [hx]

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/HardSpace.lean <==
import KomlosQuarter.R37.SDPStep
import KomlosQuarter.R37.ScheduleWeights

/-!
# The actual hard subspace and its dimension charge

Source: `quarter/paper/main.tex`, `lem:feasibility` and
`lem:complete-successor`. Generators are the alive restrictions of the current
point, current large rows, and the actual dangerous signed historical slots.
No abstract dimension estimate is assumed after these counts are supplied.
-/
namespace KomlosQuarter.R37

open scoped BigOperators
open KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15
open KomlosQuarter.R16 KomlosQuarter.R17

variable {ι ρ : Type*} [Fintype ι] [Fintype ρ]

noncomputable def largeRows (st : MatrixState ρ ι) : Finset ρ := by
  classical
  exact Finset.univ.filter fun i => (st.rows i).mode = .large

abbrev HardIndex (st : MatrixState ρ ι) (stop : ℕ) :=
  Option (largeRows st ⊕ (Σ k : Fin stop, dangerSet st k))

noncomputable def hardVector (A : ρ → ι → ℝ) (beta : ℕ → ℝ)
    (st : MatrixState ρ ι) (stop : ℕ) (h : ℝ) :
    HardIndex st stop → (aliveSet h st.point → ℝ)
  | none => fun j => st.point j
  | some (.inl i) => fun j => A i j
  | some (.inr ⟨k, a⟩) => fun j =>
      movingGradient (signValue a.val.2) (beta k)
        (slotCoefficients (st.rows a.val.1) k) st.point j

noncomputable def hardSpace (A : ρ → ι → ℝ) (beta : ℕ → ℝ)
    (st : MatrixState ρ ι) (stop : ℕ) (h : ℝ) :
    Submodule ℝ (aliveSet h st.point → ℝ) :=
  Submodule.span ℝ (Set.range (hardVector A beta st stop h))

theorem point_mem_hardSpace (A : ρ → ι → ℝ) (beta : ℕ → ℝ)
    (st : MatrixState ρ ι) (stop : ℕ) (h : ℝ) :
    (fun j : aliveSet h st.point => st.point j) ∈ hardSpace A beta st stop h :=
  Submodule.subset_span ⟨none, rfl⟩

theorem large_mem_hardSpace (A : ρ → ι → ℝ) (beta : ℕ → ℝ)
    (st : MatrixState ρ ι) (stop : ℕ) (h : ℝ) (i : ρ)
    (hi : (st.rows i).mode = .large) :
    (fun j : aliveSet h st.point => A i j) ∈ hardSpace A beta st stop h := by
  classical
  have hm : i ∈ largeRows st := by simp [largeRows, Finset.mem_filter, hi]
  exact Submodule.subset_span ⟨some (.inl ⟨i, hm⟩), rfl⟩

/-- Every dangerous current moving gradient is one of the generated vectors,
using its actual unique historical slot and current band. -/
theorem dangerous_mem_hardSpace (A : ρ → ι → ℝ) (beta : ℕ → ℝ)
    (st : MatrixState ρ ι) (stop : ℕ) (h : ℝ)
    (hh : ∀ i, HistoryValid (A i) stop (st.rows i))
    (i : ρ) (c : CoreFrame ι) (hc : (st.rows i).mode = .active c)
    (b : Bool) (hb : (c.records b).phase = .dangerous) :
    (fun j : aliveSet h st.point =>
      movingGradient (signValue b) (beta c.band) c.coeff st.point j) ∈
        hardSpace A beta st stop h := by
  classical
  have hhist := (hh i).2
  rw [hc] at hhist
  have hd : (i, b) ∈ dangerSet st c.band := by
    apply Finset.mem_filter.mpr
    refine ⟨Finset.mem_univ _, ?_⟩
    simpa only [slotRecord, historySlot, hc, ↓reduceIte] using hb
  have he : hardVector A beta st stop h
      (some (.inr ⟨⟨c.band, hhist.1⟩, ⟨(i, b), hd⟩⟩)) =
      fun j : aliveSet h st.point =>
        movingGradient (signValue b) (beta c.band) c.coeff st.point j := by
    simp [hardVector, slotCoefficients, historySlot, hc]
  exact Submodule.subset_span ⟨_, he⟩

/-- Dependencies or duplicate constraints can only lower the dimension. -/
theorem hardSpace_dimension_le (A : ρ → ι → ℝ) (beta : ℕ → ℝ)
    (st : MatrixState ρ ι) (stop : ℕ) (h : ℝ) :
    (Module.finrank ℝ (hardSpace A beta st stop h) : ℝ) ≤
      (largeRows st).card + (∑ k : Fin stop, ((dangerSet st k).card : ℝ)) + 1 := by
  classical
  have hd := finrank_range_le_card (R := ℝ) (hardVector A beta st stop h)
  have he : Fintype.card (HardIndex st stop) =
      (largeRows st).card + (∑ k : Fin stop, (dangerSet st k).card) + 1 := by
    simp [HardIndex, Fintype.card_sigma]
  rw [he] at hd
  exact_mod_cast hd

/-- The exact `241/480` hard fraction follows from actual large-row energy
and the finite dangerous counts; empty bands need no special case. -/
theorem hardSpace_budget (A : ρ → ι → ℝ) (beta : ℕ → ℝ)
    (st : MatrixState ρ ι) (stop : ℕ) (h : ℝ)
    (hH : 9 ≤ ((aliveSet h st.point).card : ℝ))
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1)
    (hlarge : ∀ i, (st.rows i).mode = .large →
      (60 / 7 : ℝ) < massOn (aliveSet h st.point) (A i))
    (hdanger : ∀ k : Fin stop, ((dangerSet st k).card : ℝ) ≤
      Schedule.delta k * (aliveSet h st.point).card / 2) :
    (Module.finrank ℝ (hardSpace A beta st stop h) : ℝ) <
      (241 / 480 : ℝ) * (aliveSet h st.point).card := by
  classical
  have hL := large_row_count A (largeRows st) (aliveSet h st.point) hcol
    (by norm_num : (0 : ℝ) < 60/7)
    (fun i hi => hlarge i (by simpa [largeRows, Finset.mem_filter] using hi))
  have hD : (∑ k : Fin stop, ((dangerSet st k).card : ℝ)) ≤
      (43 / 160 : ℝ) * (aliveSet h st.point).card := by
    calc
      _ ≤ ∑ k : Fin stop, Schedule.delta k * (aliveSet h st.point).card / 2 :=
        Finset.sum_le_sum fun k _ => hdanger k
      _ = (∑ k ∈ Finset.range stop, Schedule.delta k) *
          ((aliveSet h st.point).card / 2) := by
        rw [← Fin.sum_univ_eq_sum_range, Finset.sum_mul]
        apply Finset.sum_congr rfl
        intro k _
        ring
      _ ≤ (43 / 80 : ℝ) * ((aliveSet h st.point).card / 2) :=
        mul_le_mul_of_nonneg_right (Schedule.delta_sum_le stop) (by positivity)
      _ = _ := by ring
  exact (hardSpace_dimension_le A beta st stop h).trans_lt (hard_generator_budget hH hL hD)

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/LargeRows.lean <==
import KomlosQuarter.R37.HardSpace

/-!
# Large-row geometry at the actual next point

Source: `quarter/paper/main.tex`, normalization and the complete successor.
A row can remain large only when the actual endpoint test says its alive
mass exceeds the top scale. Adoption always yields an active or terminal row.
-/
namespace KomlosQuarter.R37

open KomlosQuarter.R14 KomlosQuarter.R15 KomlosQuarter.R16 KomlosQuarter.R17

variable {ι ρ : Type*} [Fintype ι] [DecidableEq ι]

omit [Fintype ι] [DecidableEq ι] in
theorem adopt_not_large (ar : Archive ι) (point : ι → ℝ) (nf : NormalForm ι) :
    (adopt ar point nf).mode ≠ .large := by
  cases hb : nf.band <;> simp [adopt, hb]

theorem rowStep_large_mass {s B lam beta : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    {x v a : ι → ℝ} {r r' : RowState ι}
    (he : RowStep s B lam beta stop h x v a r r') :
    r'.mode = .large → s 0 < massOn (aliveSet h (nextPoint h x v)) a := by
  cases he with
  | largeStay ar hl =>
      intro _
      simpa only [restricted_squareMass] using hl
  | largeEnter ar nf _ _ => exact fun hm => False.elim (adopt_not_large ar _ nf hm)
  | activeStay ar c _ => intro hm; cases hm
  | activeRetire ar c nf _ _ => exact fun hm => False.elim (adopt_not_large _ _ nf hm)
  | terminalStay ar residual anchor => intro hm; cases hm

theorem matrixStep_large_mass {A : ρ → ι → ℝ} {s B lam beta : ℕ → ℝ}
    {stop : ℕ} {h : ℝ} {v : ι → ℝ} {st st' : MatrixState ρ ι}
    (he : MatrixStep A s B lam beta stop h v st st') :
    ∀ i, (st'.rows i).mode = .large → s 0 < massOn (aliveSet h st'.point) (A i) := by
  intro i hi
  rw [he.1]
  exact rowStep_large_mass (he.2 i) hi

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/LedgerMemory.lean <==
import KomlosQuarter.R37.GivenPath

/-!
# Birth and retirement geometry retained by the actual history

Source: `quarter/paper/main.tex`, `eq:tracked-core` and `lem:ledger`.
Both endpoints of every archived core lie in the cube. Its immutable mass
bound survives retirement. A terminal residual retains its terminal energy
and its original cube anchor. These facts are derived from actual events.
-/
namespace KomlosQuarter.R37

open KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15
open KomlosQuarter.R16 KomlosQuarter.R17

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

def FrameMemory (s : ℕ → ℝ) (x : ι → ℝ) (c : CoreFrame ι) : Prop :=
  squareMass c.coeff ≤ s c.band ∧
    (∀ j, |c.birthPoint j| ≤ 1) ∧ ∀ j, |x j| ≤ 1

def RowMemory (s : ℕ → ℝ) (stop : ℕ) (x : ι → ℝ) (r : RowState ι) : Prop :=
  RowProperty (FrameMemory s) x r ∧
    ∀ d b, r.mode = .terminal d b → squareMass d ≤ s stop ∧ ∀ j, |b j| ≤ 1

omit [DecidableEq ι] in
theorem adopt_memory {s B : ℕ → ℝ} {stop : ℕ} {ar : Archive ι}
    (x : ι → ℝ) (nf : NormalForm ι) (hx : ∀ j, |x j| ≤ 1)
    (ha : ArchiveProperty (FrameMemory s) ar) (hg : OutputGeometry s B stop nf) :
    RowMemory s stop x (adopt ar x nf) := by
  cases hb : nf.band with
  | none =>
      refine ⟨⟨ha, by simp [adopt, hb]⟩, ?_⟩
      intro d b hd
      have he : nf.residual = d ∧ x = b := by simpa [adopt, hb] using hd
      rcases he with ⟨rfl, rfl⟩
      exact ⟨by simpa [OutputGeometry, hb] using hg, hx⟩
  | some k =>
      have hm : squareMass nf.residual ≤ s k := by
        have hg' : s (k+1) < squareMass nf.residual ∧ squareMass nf.residual ≤ s k ∧
            ∀ j, |nf.residual j| ≤ s k / B k := by simpa [OutputGeometry, hb] using hg
        exact hg'.2.1
      refine ⟨⟨ha, ?_⟩, ?_⟩
      · change (match (adopt ar x nf).mode with | .active c => FrameMemory s x c | _ => True)
        simpa only [adopt, hb, FrameMemory, newborn] using And.intro hm (And.intro hx hx)
      · intro d b hd
        simp [adopt, hb] at hd

theorem initial_row_memory {s B : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    {a b : ι → ℝ} {r : RowState ι} {ps : List (PeelBatch ι)}
    (hs : ∀ k, 0 < s k) (hB : ∀ k, 0 < B k) (hb : ∀ j, |b j| ≤ 1)
    (hi : InitialLedgerAt s B stop h b a r ps) : RowMemory s stop b r := by
  have ha : ArchiveProperty (FrameMemory s) (emptyArchive : Archive ι) := by
    intro k d hd; cases hd
  cases hi with
  | large => exact ⟨⟨ha, trivial⟩, by intro d b hd; cases hd⟩
  | normalized nf he hn => exact adopt_memory b nf hb ha (hn.output_geometry hs hB he)

theorem rowStep_memory {s B lam beta : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    {a x v : ι → ℝ} {r r' : RowState ι}
    (hs : ∀ k, 0 < s k) (hB : ∀ k, 0 < B k)
    (he : RowStep s B lam beta stop h x v a r r')
    (hp : RowMemory s stop x r) (hx : ∀ j, |nextPoint h x v j| ≤ 1) :
    RowMemory s stop (nextPoint h x v) r' := by
  cases he with
  | largeStay => exact hp
  | terminalStay => exact hp
  | largeEnter ar nf hsmall hn =>
      exact adopt_memory _ nf hx hp.1.1 (hn.output_geometry hs hB hsmall)
  | activeStay ar c ht =>
      exact ⟨⟨hp.1.1, ⟨hp.1.2.1, hp.1.2.2.1, hx⟩⟩, by intro d b hd; cases hd⟩
  | activeRetire ar c nf ht hn =>
      have hm : FrameMemory s (nextPoint h x v) (advanceFrame s B lam beta h x v c) :=
        ⟨hp.1.2.1, hp.1.2.2.1, hx⟩
      exact adopt_memory _ nf hx (inserted_property hp.1.1 c.band _ hm)
        (hn.output_geometry hs hB ((terminalFlag_true s h x v c).mp ht))

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/LiveSDP.lean <==
import KomlosQuarter.R37.CurrentSDP

/-!
# The counted SDP block supplies the actual old-live comparison

Source: `quarter/paper/main.tex`, `eq:U-asi`, `eq:actual-H` and
`eq:q-rho`. The SDP includes both signs of every current core;
the smooth expression includes only the old live signs. Setting the other
test coefficients to zero transfers the same affine coefficient, without
paying for archived rows or for zero rows in the analytic index type.
-/
namespace KomlosQuarter.R37

open scoped BigOperators
open KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15
open KomlosQuarter.R16 KomlosQuarter.R17
open Analytic

variable {ι ρ : Type*} [Fintype ι] [Fintype ρ] [DecidableEq ι]

omit [Fintype ι] [DecidableEq ι] in
theorem currentBandRows_spec (st : MatrixState ρ ι) (i : ρ) (k : ℕ) :
    i ∈ currentBandRows st k ↔
      ∃ c, (st.rows i).mode = .active c ∧ c.band = k := by
  classical
  simp only [currentBandRows, Finset.mem_filter, currentRows_spec]
  cases hm : (st.rows i).mode <;> simp [currentBand, hm]

noncomputable def liveMultiplier (st : MatrixState ρ ι) (k : ℕ) (a : ρ × Bool) : ℝ :=
  if (liveFrame (st.rows a.1) k a.2).isSome then 1 else 0

omit [DecidableEq ι] in
theorem liveGradient_outside_current (beta : ℕ → ℝ) (st : MatrixState ρ ι)
    (k : ℕ) (a : ρ × Bool) (ha : a.1 ∉ currentBandRows st k) :
    liveGradient beta st k a = fun _ => 0 := by
  have hf : liveFrame (st.rows a.1) k a.2 = none := by
    cases he : liveFrame (st.rows a.1) k a.2 with
    | none => rfl
    | some c =>
        obtain ⟨hc, hk, _⟩ := liveFrame_spec he
        exact False.elim (ha ((currentBandRows_spec st a.1 k).mpr ⟨c, hc, hk⟩))
  funext j
  simp [liveGradient, liveCoefficients, hf, movingGradient]

omit [DecidableEq ι] in
/-- The actual old-live gradient is a zero-or-one multiple of the corresponding
row in the counted current signed block. -/
theorem liveGradient_current (beta : ℕ → ℝ) (st : MatrixState ρ ι)
    (k : ℕ) (a : currentBandRows st k × Bool) :
    liveGradient beta st k (a.1, a.2) =
      fun j => liveMultiplier st k (a.1, a.2) * currentGradient beta st k a j := by
  obtain ⟨c, hc, hk⟩ := (currentBandRows_spec st a.1 k).mp a.1.property
  funext j
  by_cases hl : (c.records a.2).phase = .live <;>
    simp [liveGradient, liveCoefficients, liveMultiplier, liveFrame, hc, hk, hl,
      currentGradient, currentCoefficients, movingGradient]

omit [Fintype ι] [DecidableEq ι] in
private theorem sum_current (st : MatrixState ρ ι) (k : ℕ) (f : ρ × Bool → ℝ)
    (hf : ∀ a, a.1 ∉ currentBandRows st k → f a = 0) :
    (∑ a, f a) = ∑ a : currentBandRows st k × Bool, f (a.1, a.2) := by
  classical
  rw [Fintype.sum_prod_type, Fintype.sum_prod_type]
  change (∑ i, ∑ b, f (i, b)) =
    ∑ i : currentBandRows st k, (fun x : ρ => ∑ b, f (x, b)) i
  calc
    _ = ∑ i ∈ currentBandRows st k, ∑ b, f (i, b) := by
      apply (Finset.sum_subset (Finset.subset_univ (currentBandRows st k)) ?_).symm
      intro i _ hi
      exact Finset.sum_eq_zero fun b _ => hf (i, b) hi
    _ = _ := Finset.sum_subtype (currentBandRows st k) (by intro i; rfl)
      (fun i => ∑ b, f (i, b))

omit [Fintype ρ] [DecidableEq ι] in
theorem rawQuadratic_scale (U : Matrix ι ι ℝ) (c : ℝ) (v : ι → ℝ) :
    rawQuadratic U (fun j => c * v j) = c ^ 2 * rawQuadratic U v := by
  unfold rawQuadratic
  simp_rw [Finset.mul_sum]
  apply Finset.sum_congr rfl; intro i _
  apply Finset.sum_congr rfl; intro j _
  ring

omit [DecidableEq ι] in
/-- The current signed block's affine inequality gives exactly the old-live
inequality requested by `matrix_buffered_step`, with no coefficient loss. -/
theorem current_affine_live (U : Matrix ι ι ℝ) (beta : ℕ → ℝ)
    (st : MatrixState ρ ι) (k : ℕ) (alpha : ℝ)
    (hc : ∀ y, rawQuadratic U (combinedGradient y (currentGradient beta st k)) ≤
      alpha * ∑ a, y a ^ 2 * rawQuadratic U (currentGradient beta st k a)) :
    ∀ z : ρ × Bool → ℝ,
      rawQuadratic U (combinedGradient z (liveGradient beta st k)) ≤
        alpha * ∑ a, z a ^ 2 * rawQuadratic U (liveGradient beta st k a) := by
  intro z
  let y (a : currentBandRows st k × Bool) : ℝ :=
    z (a.1, a.2) * liveMultiplier st k (a.1, a.2)
  have hlin : combinedGradient z (liveGradient beta st k) =
      combinedGradient y (currentGradient beta st k) := by
    funext j
    unfold combinedGradient
    rw [sum_current st k _ (by
      intro a ha
      rw [liveGradient_outside_current beta st k a ha]
      simp)]
    apply Finset.sum_congr rfl
    intro a _
    rw [liveGradient_current]
    dsimp [y]
    ring
  have hdiag : (∑ a, z a ^ 2 * rawQuadratic U (liveGradient beta st k a)) =
      ∑ a, y a ^ 2 * rawQuadratic U (currentGradient beta st k a) := by
    rw [sum_current st k _ (by
      intro a ha
      rw [liveGradient_outside_current beta st k a ha]
      simp [rawQuadratic])]
    apply Finset.sum_congr rfl
    intro a _
    rw [liveGradient_current, rawQuadratic_scale]
    dsimp [y]
    ring
  rw [hlin, hdiag]
  exact hc y

omit [Fintype ρ] [DecidableEq ι] in
/-- The per-record `alpha*q` bound uses the actual peeled coefficient at
the selected column, with the exact manuscript value of `rho`. -/
theorem live_alpha_mass (st : MatrixState ρ ι) (s B : ℕ → ℝ)
    (k : ℕ) (j : ι) (hs : 0 < s k) (hB : 0 < B k)
    (hg : ∀ i, CurrentFrameBounds s B (st.rows i)) (a : ρ × Bool) :
    (1973 / (100 * s k)) * liveMass s st j k a ≤ 1973 / (100 * B k ^ 2) := by
  have hc := (liveCoefficients_geometry st s B k hs hB hg a).2 j
  have hc2 : liveCoefficients st k a j ^ 2 ≤ (s k / B k) ^ 2 := by
    simpa only [sq_abs] using
      (sq_le_sq₀ (abs_nonneg _) (div_nonneg hs.le hB.le)).mpr hc
  apply r12_alpha_q_le_rho hs hB
  calc
    _ ≤ (s k / B k) ^ 2 / s k := div_le_div_of_nonneg_right hc2 hs.le
    _ = s k / B k ^ 2 := by field_simp

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/LiveState.lean <==
import KomlosQuarter.CapitalProjectionR17
import KomlosQuarter.R37.CovarianceJets

/-!
# The analytic family read from the actual historical matrix state

Source: `quarter/paper/main.tex`, `eq:actual-H` and `eq:cap-domination`.
The finite index is original row times sign. Only a current, same-band live
record contributes; all other indices have zero coefficient and capital.
The actual burden still contains stopped and archived records. Its complete
MatrixStep includes retirement, the final old update, and normalized births.
-/
namespace KomlosQuarter.R37

open scoped BigOperators
open KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15
open KomlosQuarter.R16 KomlosQuarter.R17 KomlosQuarter.R19
open Analytic

variable {ι ρ Ω : Type*}

noncomputable def liveFrame (r : RowState ι) (k : ℕ) (b : Bool) : Option (CoreFrame ι) :=
  match r.mode with
  | .active c => if c.band = k ∧ (c.records b).phase = .live then some c else none
  | _ => none

noncomputable def liveCoefficients (st : MatrixState ρ ι) (k : ℕ) (a : ρ × Bool) : ι → ℝ :=
  match liveFrame (st.rows a.1) k a.2 with | some c => c.coeff | none => fun _ => 0

noncomputable def liveCapital (st : MatrixState ρ ι) (k : ℕ) (a : ρ × Bool) : ℝ :=
  match liveFrame (st.rows a.1) k a.2 with
  | some c => Real.exp (c.records a.2).logCapital
  | none => 0

noncomputable def liveMass (s : ℕ → ℝ) (st : MatrixState ρ ι)
    (j : ι) (k : ℕ) (a : ρ × Bool) : ℝ := liveCoefficients st k a j ^ 2 / s k

noncomputable def liveGradient [Fintype ι] (beta : ℕ → ℝ)
    (st : MatrixState ρ ι) (k : ℕ) (a : ρ × Bool) : ι → ℝ :=
  movingGradient (signValue a.2) (beta k) (liveCoefficients st k a) st.point

theorem liveFrame_spec {r : RowState ι} {k : ℕ} {b : Bool} {c : CoreFrame ι}
    (hc : liveFrame r k b = some c) :
    r.mode = .active c ∧ c.band = k ∧ (c.records b).phase = .live := by
  cases hm : r.mode with
  | large => simp [liveFrame, hm] at hc
  | terminal v x => simp [liveFrame, hm] at hc
  | active d =>
      by_cases hd : d.band = k ∧ (d.records b).phase = .live
      · have he : d = c := by simpa [liveFrame, hm, hd] using hc
        subst c
        exact ⟨rfl, hd⟩
      · simp [liveFrame, hm, hd] at hc

theorem liveCapital_nonneg (st : MatrixState ρ ι) (k : ℕ) (a : ρ × Bool) :
    0 ≤ liveCapital st k a := by
  unfold liveCapital
  split <;> positivity

theorem liveMass_nonneg (s : ℕ → ℝ) (st : MatrixState ρ ι) (j : ι) (k : ℕ)
    (hs : 0 ≤ s k) (a : ρ × Bool) : 0 ≤ liveMass s st j k a :=
  div_nonneg (sq_nonneg _) hs

/-- The cap bound comes from the actual record invariant at its current frame. -/
theorem liveCapital_le (st : MatrixState ρ ι) (B lam omega : ℕ → ℝ) (k : ℕ)
    (hv : ∀ i, RowProperty (fun _ c => ∀ b,
      (c.records b).Valid (B c.band) (lam c.band) (omega c.band)) st.point (st.rows i))
    (a : ρ × Bool) : liveCapital st k a ≤ Real.exp (lam k * B k) := by
  cases hc : liveFrame (st.rows a.1) k a.2 with
  | none => simp [liveCapital, hc, (Real.exp_pos _).le]
  | some c =>
      obtain ⟨hm, hb, hl⟩ := liveFrame_spec hc
      have hvalid : (c.records a.2).Valid (B c.band) (lam c.band) (omega c.band) := by
        have hh := (hv a.1).2
        simp only [hm] at hh
        exact hh a.2
      have hcap : (c.records a.2).logCapital ≤ lam c.band * B c.band := by
        simpa [CoreRecord.Valid, hl] using hvalid.1
      simpa [liveCapital, hc, hb] using Real.exp_le_exp.mpr hcap

section Finite
variable [Fintype ι] [Fintype ρ] [DecidableEq ι]

omit [Fintype ρ] [DecidableEq ι] in
/-- Immutable mass and peeling bounds of current frames pass to the live
analytic family, with zero coefficients for every absent or stopped record. -/
theorem liveCoefficients_geometry (st : MatrixState ρ ι) (s B : ℕ → ℝ)
    (k : ℕ) (hs : 0 < s k) (hB : 0 < B k)
    (hg : ∀ i c, (st.rows i).mode = .active c →
      (∑ j, c.coeff j ^ 2) ≤ s c.band ∧ ∀ j, |c.coeff j| ≤ s c.band / B c.band)
    (a : ρ × Bool) :
    (∑ j, liveCoefficients st k a j ^ 2) ≤ s k ∧
      ∀ j, |liveCoefficients st k a j| ≤ s k / B k := by
  cases hc : liveFrame (st.rows a.1) k a.2 with
  | none => simp [liveCoefficients, hc, hs.le, div_nonneg hs.le hB.le]
  | some c =>
      obtain ⟨hm, hb, _⟩ := liveFrame_spec hc
      simpa only [liveCoefficients, hc, hb] using hg a.1 c hm

omit [Fintype ι] [Fintype ρ] [DecidableEq ι] in
/-- A live coefficient is still an entry of its original row, or zero. -/
theorem liveCoefficients_restriction (A : ρ → ι → ℝ) (st : MatrixState ρ ι)
    (stop : ℕ) (hv : ∀ i, HistoryValid (A i) stop (st.rows i))
    (k : ℕ) (a : ρ × Bool) : Restriction (liveCoefficients st k a) (A a.1) := by
  cases hc : liveFrame (st.rows a.1) k a.2 with
  | none => intro j; exact Or.inl (by simp [liveCoefficients, hc])
  | some c =>
      obtain ⟨hm, _, _⟩ := liveFrame_spec hc
      have hh := (hv a.1).2
      simp only [hm] at hh
      simpa only [liveCoefficients, hc] using hh.2.2.1

omit [Fintype ι] [DecidableEq ι] in
/-- The old live signed masses inherit the original unit-column bound.
The two signs are counted explicitly; no independence is needed. -/
theorem liveMass_sum_le (A : ρ → ι → ℝ) (st : MatrixState ρ ι)
    (s : ℕ → ℝ) (stop : ℕ) (hv : ∀ i, HistoryValid (A i) stop (st.rows i))
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1) (j : ι) (k : ℕ) (hs : 0 < s k) :
    ∑ a, liveMass s st j k a ≤ 2 / s k := by
  have hpoint (a : ρ × Bool) : liveMass s st j k a ≤ A a.1 j ^ 2 / s k := by
    apply div_le_div_of_nonneg_right _ hs.le
    rcases liveCoefficients_restriction A st stop hv k a j with hz | he
    · rw [hz]; simpa using sq_nonneg (A a.1 j)
    · rw [he]
  calc
    _ ≤ ∑ a : ρ × Bool, A a.1 j ^ 2 / s k := Finset.sum_le_sum fun a _ => hpoint a
    _ = 2 * (∑ i, A i j ^ 2) / s k := by
      rw [Fintype.sum_prod_type]
      simp only [Fintype.sum_bool, Finset.sum_add_distrib, ← Finset.sum_div]
      ring
    _ ≤ 2 / s k := div_le_div_of_nonneg_right (by linarith [hcol j]) hs.le

omit [Fintype ι] [DecidableEq ι] in
/-- The uniform Taylor weight budget is supplied by original columns and
the actual capped record state. -/
theorem liveWeight_sum_le (A : ρ → ι → ℝ) (st : MatrixState ρ ι)
    (s B lam omega : ℕ → ℝ) (stop : ℕ)
    (hh : ∀ i, HistoryValid (A i) stop (st.rows i))
    (hv : ∀ i, RowProperty (fun _ c => ∀ b,
      (c.records b).Valid (B c.band) (lam c.band) (omega c.band)) st.point (st.rows i))
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1) (j : ι) (k : ℕ) (hs : 0 < s k)
    {K : ℝ} (hK : 0 < K) :
    ∑ a, liveMass s st j k a * liveCapital st k a / K ≤
      2 * Real.exp (lam k * B k) / (s k * K) := by
  calc
    _ ≤ ∑ a, liveMass s st j k a * Real.exp (lam k * B k) / K := by
      apply Finset.sum_le_sum
      intro a _
      exact div_le_div_of_nonneg_right
        (mul_le_mul_of_nonneg_left (liveCapital_le st B lam omega k hv a)
          (liveMass_nonneg s st j k hs.le a)) hK.le
    _ = (∑ a, liveMass s st j k a) * Real.exp (lam k * B k) / K := by
      rw [← Finset.sum_div, ← Finset.sum_mul]
    _ ≤ (2 / s k) * Real.exp (lam k * B k) / K :=
      div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_right
        (liveMass_sum_le A st s stop hh hcol j k hs) (Real.exp_pos _).le) hK.le
    _ = _ := by ring

omit [DecidableEq ι] in
/-- The old-state row upper bound is exactly the analytic exponential sum,
with the same immutable coefficients, moving gradients and stored capitals. -/
theorem matrixUpper_eq_innerValue (s lam beta : ℕ → ℝ) (st : MatrixState ρ ι)
    (j : ι) (k : ℕ) (v : ι → ℝ) (h : ℝ) :
    (∑ i, rowUpper s lam beta h st.point v j k (st.rows i)) =
      innerValue (fun a => liveMass s st j k a * liveCapital st k a)
        (fun a => lam k * dot (liveGradient beta st k a) v)
        (fun a => lam k * beta k * coreQuadraticForm (liveCoefficients st k a) v) h := by
  classical
  unfold innerValue
  rw [Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro i _
  cases hm : (st.rows i).mode with
  | large => simp [rowUpper, hm, liveMass, liveCoefficients, liveCapital, liveFrame]
  | terminal v x => simp [rowUpper, hm, liveMass, liveCoefficients, liveCapital, liveFrame]
  | active c =>
      by_cases hk : c.band = k
      · simp only [rowUpper, hm, frameUpper, hk, ↓reduceIte]
        apply Finset.sum_congr rfl
        intro b _
        by_cases hl : (c.records b).phase = .live
        · simp only [hl, ↓reduceIte, liveMass, liveCoefficients, liveCapital,
            liveGradient, liveFrame, hm, hk, and_self, quadraticExp]
          congr 2
          congr 1
          dsimp [coreIncrement]
          rw [hk]
          ring
        · simp [hl, liveMass, liveCoefficients, liveCapital, liveFrame, hm, hk]
      · simp [rowUpper, hm, frameUpper, hk, liveMass, liveCoefficients, liveCapital, liveFrame]

/-- Actual capped complete-event exponential domination. This includes all
simultaneous row retirements and normalized births; no symmetry of the event
map and no unproved domination premise are used. -/
theorem matrixStep_exp_le {A : ρ → ι → ℝ} {s B lam beta : ℕ → ℝ}
    {stop : ℕ} {h K : ℝ} {v : ι → ℝ} {st st' : MatrixState ρ ι}
    (j : ι) (k : ℕ) (hs : 0 < s k) (hK : 0 < K)
    (he : MatrixStep A s B lam beta stop h v st st')
    (hv : ∀ i, HistoryValid (A i) stop (st.rows i)) :
    Real.exp ((matrixBurden s st' j k - matrixBurden s st j k) / K) ≤
      outerValue (fun a => liveMass s st j k a * liveCapital st k a)
        (fun a => lam k * dot (liveGradient beta st k a) v)
        (fun a => lam k * beta k * coreQuadraticForm (liveCoefficients st k a) v) K h := by
  apply Real.exp_le_exp.mpr
  apply div_le_div_of_nonneg_right _ hK.le
  have hb := matrix_burden_bound j k hs he hv
  rw [matrixUpper_eq_innerValue] at hb
  exact hb

end Finite
end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/NumericalLedger.lean <==
import KomlosQuarter.R37.PeelBudget
import KomlosQuarter.R37.CoreLedger
import KomlosQuarter.R37.GeometricLedger

/-!
# The numerical row ledger on the constructed finite trajectory

Source: `quarter/paper/main.tex`, `lem:ledger` and
`prop:uncorrected-trajectory`. All tail and memory bounds are derived along
the actual matrix/peel events. The terminal scale is the only scalar premise
in the path lemma; the final existence theorem chooses a safe finite scale.
-/
namespace KomlosQuarter.R37

open scoped BigOperators
open KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15
open KomlosQuarter.R16 KomlosQuarter.R17

variable {ι : Type*} {ρ : Type} [Fintype ι] [Fintype ρ] [DecidableEq ι]

theorem trajectory_ledger_controls {A : ρ → ι → ℝ} {b : ι → ℝ} {R h : ℝ} {stop N : ℕ}
    {states : ℕ → TrackedState ρ ι} (ht : GivenTrajectory A b R stop h N states) :
    ∀ t ≤ N, ∀ i,
      RowMemory r12ShellEnergy stop (states t).matrix.point ((states t).matrix.rows i) ∧
      PeelBudget (Schedule.threshold R) stop ((states t).matrix.rows i) ((states t).peels i) := by
  have hb : ∀ j, |b j| ≤ 1 := by simpa only [ht.initial] using (ht.invariant 0).1.cube
  intro t
  induction t with
  | zero =>
      intro _ i
      have hm := initial_row_memory r12ShellEnergy_pos (Schedule.threshold_pos R) hb (ht.initialization i)
      refine ⟨?_, initial_peel_budget r12ShellEnergy_pos (Schedule.threshold_pos R) hb (ht.initialization i)⟩
      simpa only [ht.initial] using hm
  | succ t ih =>
      intro htN i
      have htlt : t < N := by omega
      obtain ⟨hm, hp⟩ := ih (by omega) i
      obtain ⟨v, he, hpeel, _, _, _, _⟩ := (ht.steps t htlt).2
      have hx : ∀ j, |nextPoint h (states t).matrix.point v j| ≤ 1 := by
        simpa only [he.1] using (ht.invariant (t+1)).1.cube
      refine ⟨?_, rowPeelStep_budget r12ShellEnergy_pos (Schedule.threshold_pos R) (hpeel i) hp hx⟩
      simpa only [he.1] using rowStep_memory r12ShellEnergy_pos (Schedule.threshold_pos R) (he.2 i) hm hx

theorem coreCharge_bandSum (R h : ℝ) (stop : ℕ) :
    bandSum (coreCharge R h) stop = (3/2 : ℝ) * bandSum (Schedule.threshold R) stop +
      2 * h * bandSum (fun k => Real.sqrt (r12ShellEnergy k)) stop := by
  simp [bandSum, coreCharge, Finset.mul_sum, Finset.sum_add_distrib]

omit [DecidableEq ι] in
theorem state_numerical_ledger (A : ρ → ι → ℝ) (b : ι → ℝ) (R : ℝ) (stop : ℕ)
    {h : ℝ} (hh : 0 ≤ h) (st : TrackedState ρ ι)
    (hs : (Fintype.card ι : ℝ) * r12ShellEnergy stop ≤ 1)
    (hi : TrackedInvariant A b R stop h (Fintype.card ι) st)
    (hm : ∀ i, RowMemory r12ShellEnergy stop st.matrix.point (st.matrix.rows i))
    (hp : ∀ i, PeelBudget (Schedule.threshold R) stop (st.matrix.rows i) (st.peels i)) :
    ∀ i, |dot (A i) (fun j => st.matrix.point j - b j)| ≤
      (7/2 : ℝ) * bandSum (Schedule.threshold R) stop + 2 +
        2 * h * bandSum (fun k => Real.sqrt (r12ShellEnergy k)) stop := by
  intro i
  have hB := bandSum_nonneg (fun k => (Schedule.threshold_pos R k).le) stop
  have hroot := bandSum_nonneg (fun k => Real.sqrt_nonneg (r12ShellEnergy k)) stop
  by_cases hl : (st.matrix.rows i).mode = .large
  · have hsec := hi.2 i
    simp only [SectionIdentity, hl] at hsec
    rw [hsec.2, abs_zero]
    positivity
  · have heq : dot (A i) (fun j => st.matrix.point j - b j) =
        peelValue (st.peels i) st.matrix.point + completedValue stop (st.matrix.rows i).archive +
          residualValue (st.matrix.rows i) st.matrix.point := by
      have hsec := hi.2 i
      unfold SectionIdentity at hsec
      cases hmode : (st.matrix.rows i).mode with
      | large => exact False.elim (hl hmode)
      | active => rw [hmode] at hsec; exact hsec _ (fun _ _ => rfl)
      | terminal => rw [hmode] at hsec; exact hsec _ (fun _ _ => rfl)
    have htail := (hp i st.matrix.point hi.1.cube).trans
      (mul_le_mul_of_nonneg_left
        (bandSum_mono (fun k => (Schedule.threshold_pos R k).le)
          (row_peel_limit_le_stop (hi.1.history i))) (by norm_num))
    have hcore := row_core_ledger R hh stop (A i) st.matrix.point (st.matrix.rows i)
      hi.1.cube hs (hi.1.history i) (hm i) (hi.1.coupled i) (hi.1.capital i)
    rw [heq, add_assoc]
    have hb := (abs_add_le _ _).trans (add_le_add htail hcore)
    rw [coreCharge_bandSum] at hb
    linarith

theorem trajectory_row_ledger {A : ρ → ι → ℝ} {b : ι → ℝ} {R h : ℝ} {stop N : ℕ}
    {states : ℕ → TrackedState ρ ι} (ht : GivenTrajectory A b R stop h N states)
    (hh : 0 ≤ h) (hs : (Fintype.card ι : ℝ) * r12ShellEnergy stop ≤ 1) :
    ∀ t ≤ N, ∀ i, |dot (A i) (fun j => (states t).matrix.point j - b j)| ≤
      (7/2 : ℝ) * bandSum (Schedule.threshold R) stop + 2 + 21 * h := by
  intro t htN i
  have hc := trajectory_ledger_controls ht t htN
  have hb := state_numerical_ledger A b R stop hh (states t) hs (ht.invariant t)
    (fun i => (hc i).1) (fun i => (hc i).2) i
  have he := mul_le_mul_of_nonneg_right (overshoot_sum_lt stop).le hh
  nlinarith

theorem given_point_unrounded_trajectory (A : ρ → ι → ℝ) (b : ι → ℝ) (R : ℝ) {ε : ℝ}
    (source : ∀ V : Finset ι, BansalJiangA4 V)
    (hR : 0 ≤ R) (hε : 0 < ε) (hb : ∀ j, |b j| < 1)
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1) :
    ∃ (h : ℝ) (N : ℕ) (states : ℕ → TrackedState ρ ι),
      Schedule.MeshAdmissible R (Fintype.card ι + 4) h ∧
      (∀ j, h < 1 - |b j|) ∧ aliveSet h b = Finset.univ ∧
      ((Fintype.card ι : ℝ) + 21) * h ≤ ε ∧
      GivenTrajectory A b R (Fintype.card ι + 4) h N states ∧
      ∀ t ≤ N, ∀ i, |dot (A i) (fun j => (states t).matrix.point j - b j)| ≤
        (7/2 : ℝ) * bandSum (Schedule.threshold R) (Fintype.card ι + 4) + 2 + 21 * h := by
  obtain ⟨h, N, states, hm, hg, ha, he, ht⟩ :=
    given_point_tracked_trajectory A b R (Fintype.card ι+4) source hR hε hb hcol
  exact ⟨h, N, states, hm, hg, ha, he, ht,
    trajectory_row_ledger ht hm.positive.le (safe_terminal_scale (Fintype.card ι))⟩

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/PeelBudget.lean <==
import KomlosQuarter.R37.ScalarLedger

/-!
# Cumulative tail charges from the actual normalizer's band frontier

Source: `quarter/paper/main.tex`, `lem:normalization` and `lem:ledger`.
The unused prefix is subtracted at every normalization call. Restart at the
successor band then cancels that prefix exactly, so no band is charged twice.
-/
namespace KomlosQuarter.R37

open scoped BigOperators
open KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15
open KomlosQuarter.R16 KomlosQuarter.R17

variable {ι : Type*} [Fintype ι]

def normalPeelLimit (stop : ℕ) (nf : NormalForm ι) : ℕ :=
  match nf.band with | none => stop | some k => k+1

def rowPeelLimit (stop : ℕ) (r : RowState ι) : ℕ :=
  match r.mode with | .large => 0 | .active c => c.band+1 | .terminal _ _ => stop

def PeelBudget (B : ℕ → ℝ) (stop : ℕ) (r : RowState ι) (ps : List (PeelBatch ι)) : Prop :=
  ∀ y : ι → ℝ, (∀ j, |y j| ≤ 1) → |peelValue ps y| ≤ 2 * bandSum B (rowPeelLimit stop r)

omit [Fintype ι] in
theorem adopted_peel_limit (stop : ℕ) (ar : Archive ι) (x : ι → ℝ) (nf : NormalForm ι) :
    rowPeelLimit stop (adopt ar x nf) = normalPeelLimit stop nf := by
  cases hb : nf.band <;> simp [rowPeelLimit, normalPeelLimit, adopt, hb, newborn]

theorem peelValue_batch_cons (p : ℕ × (ι → ℝ)) (qs : List (ℕ × (ι → ℝ))) (x y : ι → ℝ) :
    peelValue [⟨p :: qs, x⟩] y = dot p.2 (fun j => y j - x j) + peelValue [⟨qs, x⟩] y := by
  simp only [peelValue, List.map_cons, List.map_nil, List.sum_cons, List.sum_nil, add_zero]
  simp only [dot, add_mul, Finset.sum_add_distrib]

theorem normalization_peel_budget {s B : ℕ → ℝ} {stop k : ℕ}
    {v : ι → ℝ} {nf : NormalForm ι}
    (hs : ∀ k, 0 < s k) (hB : ∀ k, 0 < B k)
    (hn : Normalizes s B stop k v nf) (he : squareMass v ≤ s k)
    (x y : ι → ℝ) (hx : ∀ j, |x j| ≤ 1) (hy : ∀ j, |y j| ≤ 1) :
    |peelValue [⟨nf.peels, x⟩] y| ≤
      2 * (bandSum B (normalPeelLimit stop nf) - bandSum B k) := by
  induction hn with
  | done v => simp [normalPeelLimit, peelValue, dot]
  | @skip k v out hk hsmall hn ih =>
      have hb := ih hsmall
      rw [bandSum_succ] at hb
      linarith [hB k]
  | @active k v hk hlarge hlive =>
      have hb := cube_pairing_bound (peeled v (s k) (B k)) x y
        (peeled_l1_bound v (hs k) (hB k) he) hx hy
      simpa [normalPeelLimit, peelValue, bandSum_succ] using hb
  | @lower k v out hk hlarge hsmall hn ih =>
      have hb := ih hsmall
      have ht := cube_pairing_bound (peeled v (s k) (B k)) x y
        (peeled_l1_bound v (hs k) (hB k) he) hx hy
      rw [peelValue_batch_cons]
      have ha := (abs_add_le _ _).trans (add_le_add ht hb)
      change |dot (peeled v (s k) (B k)) (fun j => y j - x j) +
          peelValue [⟨out.peels, x⟩] y| ≤
        2 * (bandSum B (normalPeelLimit stop out) - bandSum B k)
      rw [bandSum_succ] at ha
      linarith

variable [DecidableEq ι]

theorem initial_peel_budget {s B : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    {a b : ι → ℝ} {r : RowState ι} {ps : List (PeelBatch ι)}
    (hs : ∀ k, 0 < s k) (hB : ∀ k, 0 < B k) (hb : ∀ j, |b j| ≤ 1)
    (hi : InitialLedgerAt s B stop h b a r ps) : PeelBudget B stop r ps := by
  intro y hy
  cases hi with
  | large => simp [peelValue, rowPeelLimit, bandSum]
  | normalized nf he hn =>
      rw [adopted_peel_limit]
      simpa [bandSum] using normalization_peel_budget hs hB hn he b y hb hy

theorem rowPeelStep_budget {s B lam beta : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    {a x v : ι → ℝ} {r r' : RowState ι} {ps ps' : List (PeelBatch ι)}
    (hs : ∀ k, 0 < s k) (hB : ∀ k, 0 < B k)
    (he : RowPeelStep s B lam beta stop h x v a r r' ps ps')
    (hp : PeelBudget B stop r ps) (hx : ∀ j, |nextPoint h x v j| ≤ 1) :
    PeelBudget B stop r' ps' := by
  intro y hy
  cases he with
  | largeStay => exact hp y hy
  | terminalStay => exact hp y hy
  | activeStay => exact hp y hy
  | largeEnter ar ps nf hsmall hn =>
      rw [adopted_peel_limit, peelValue_append]
      have hold := hp y hy
      have hnew := normalization_peel_budget hs hB hn hsmall _ y hx hy
      have hb := (abs_add_le _ _).trans (add_le_add hold hnew)
      simpa [rowPeelLimit, bandSum] using hb
  | activeRetire ar ps c nf ht hn =>
      rw [adopted_peel_limit, peelValue_append]
      have hold := hp y hy
      have hnew := normalization_peel_budget hs hB hn
        ((terminalFlag_true s h x v c).mp ht) _ y hx hy
      have hb := (abs_add_le _ _).trans (add_le_add hold hnew)
      change |peelValue ps y + peelValue [⟨nf.peels, nextPoint h x v⟩] y| ≤
        2 * bandSum B (normalPeelLimit stop nf)
      change |peelValue ps y| ≤ 2 * bandSum B (c.band+1) at hold
      simp only [rowPeelLimit] at hb
      linarith

omit [Fintype ι] [DecidableEq ι] in
theorem row_peel_limit_le_stop {a : ι → ℝ} {stop : ℕ} {r : RowState ι}
    (hh : HistoryValid a stop r) : rowPeelLimit stop r ≤ stop := by
  unfold rowPeelLimit
  cases hm : r.mode with
  | large => exact Nat.zero_le _
  | terminal => exact le_rfl
  | active c =>
      have hc := hh.2
      rw [hm] at hc
      exact Nat.succ_le_of_lt hc.1

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/RecordStep.lean <==
import KomlosQuarter.R37.StateSelection

/-!
# Exact record bounds on the same selected successor

Source: `quarter/paper/main.tex`, `eq:threshold-overshoot`,
`lem:complete-successor` and `prop:uncorrected-trajectory`.
The live overshoot is derived from the immutable core mass and a unit
direction. Dangerous blocking comes from the covariance kernel. Both
birth-relative coupling and capped capital survive the actual archive event.
-/
namespace KomlosQuarter.R37

open scoped BigOperators
open KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15
open KomlosQuarter.R16 KomlosQuarter.R17 KomlosQuarter.R19

variable {ι ρ Ω : Type*} [Fintype ι] [Fintype ρ] [Fintype Ω] [DecidableEq ι]

omit [Fintype ρ] [Fintype Ω] [DecidableEq ι] in
/-- The source's square-root overshoot, rather than the larger rational
majorant used solely to bound the fourth derivative. -/
theorem movingGradient_dot_sqrt (c x v : ι → ℝ) {eps beta s : ℝ}
    (heps : |eps| ≤ 1) (hbeta : 0 ≤ beta)
    (hcap : ∀ j, beta * |c j| ≤ 1 / 2) (hx : ∀ j, |x j| ≤ 1)
    (hmass : ∑ j, c j ^ 2 ≤ s) (hv : normSq v = 1) :
    |dot (movingGradient eps beta c x) v| ≤ 2 * Real.sqrt s := by
  have hs : 0 ≤ s := (Finset.sum_nonneg fun j _ => sq_nonneg (c j)).trans hmass
  have hg : (∑ j, movingGradient eps beta c x j ^ 2) ≤ 4 * s := by
    calc
      _ ≤ ∑ j, 4 * c j ^ 2 := Finset.sum_le_sum fun j _ =>
        movingGradient_sq_le_four_mul heps hbeta (hcap j) (hx j)
      _ ≤ 4 * s := by
        rw [← Finset.mul_sum]
        exact mul_le_mul_of_nonneg_left hmass (by norm_num)
  have hcs := Finset.sum_mul_sq_le_sq_mul_sq Finset.univ
    (movingGradient eps beta c x) v
  change (dot (movingGradient eps beta c x) v) ^ 2 ≤ _ * normSq v at hcs
  rw [hv, mul_one] at hcs
  have hd := hcs.trans hg
  nlinarith [Real.sq_sqrt hs, Real.sqrt_nonneg s,
    sq_abs (dot (movingGradient eps beta c x) v),
    abs_nonneg (dot (movingGradient eps beta c x) v)]

omit [Fintype ρ] [Fintype Ω] [DecidableEq ι] in
/-- A current frame's geometric cap supplies the exact old-live linear
increment bound required by record validity. -/
theorem frame_linear_overshoot {s B beta : ℕ → ℝ} {h : ℝ}
    (c : CoreFrame ι) (x v : ι → ℝ)
    (hs : 0 < s c.band) (hB : 0 < B c.band)
    (hb : beta c.band = B c.band / (2 * s c.band))
    (hg : FrameBounds s B c) (hh : 0 ≤ h)
    (hx : ∀ j, |x j| ≤ 1) (hv : normSq v = 1) (b : Bool) :
    h * dot (movingGradient (signValue b) (beta c.band) c.coeff x) v ≤
      2 * h * Real.sqrt (s c.band) := by
  have hbeta : 0 ≤ beta c.band := by rw [hb]; positivity
  have hcap : ∀ j, beta c.band * |c.coeff j| ≤ 1 / 2 := by
    intro j
    calc
      _ ≤ beta c.band * (s c.band / B c.band) :=
        mul_le_mul_of_nonneg_left (hg.2 j) hbeta
      _ = _ := by rw [hb]; field_simp
  have heps : |signValue b| ≤ 1 := by cases b <;> norm_num [signValue]
  have hd := movingGradient_dot_sqrt c.coeff x v heps hbeta hcap hx hg.1 hv
  have hu := (le_abs_self _).trans hd
  calc
    _ ≤ h * (2 * Real.sqrt (s c.band)) := mul_le_mul_of_nonneg_left hu hh
    _ = _ := by ring

omit [Fintype ρ] [Fintype Ω] in
/-- A complete matrix event preserves actual birth-relative values at the
current point and at every saved retirement endpoint. -/
theorem matrixStep_coupled {A : ρ → ι → ℝ} {s B lam beta : ℕ → ℝ}
    {stop : ℕ} {h : ℝ} {v : ι → ℝ} {st st' : MatrixState ρ ι}
    (he : MatrixStep A s B lam beta stop h v st st')
    (hh : ∀ i, HistoryValid (A i) stop (st.rows i))
    (hc : ∀ i, RowProperty (Coupled beta) st.point (st.rows i)) :
    ∀ i, RowProperty (Coupled beta) st'.point (st'.rows i) := by
  intro i
  rw [he.1]
  exact row_step_coupled (he.2 i) (hh i) (hc i)

omit [Fintype ρ] in
/-- On each positive atom, the exact geometric overshoot and the old
dangerous-gradient kernel discharge both formerly explicit record inputs. -/
theorem law_successor_capital {U : Matrix ι ι ℝ} (law : UnitCovarianceLaw U Ω)
    (A : ρ → ι → ℝ) (s B lam beta : ℕ → ℝ) (stop : ℕ) (h : ℝ)
    (st : MatrixState ρ ι) (next : Ω → MatrixState ρ ι)
    (hs : ∀ k, 0 < s k) (hB : ∀ k, 0 < B k) (hlam : ∀ k, 0 < lam k)
    (hb : ∀ k, beta k = B k / (2 * s k)) (hh : 0 ≤ h)
    (hx : ∀ j, |st.point j| ≤ 1)
    (hg : ∀ i, CurrentFrameBounds s B (st.rows i))
    (hv : ∀ i, RowProperty (fun _ c => ∀ b,
      (c.records b).Valid (B c.band) (lam c.band)
        (2 * h * Real.sqrt (s c.band))) st.point (st.rows i))
    (hblock : ∀ i c, (st.rows i).mode = .active c → ∀ b,
      (c.records b).phase = .dangerous → ∀ p,
      ∑ q, U p q * movingGradient (signValue b) (beta c.band) c.coeff st.point q = 0)
    (hnext : ∀ a, MatrixStep A s B lam beta stop h (law.direction a) st (next a)) :
    ∀ a, 0 < law.weight a → ∀ i, RowProperty (fun _ c => ∀ b,
      (c.records b).Valid (B c.band) (lam c.band)
        (2 * h * Real.sqrt (s c.band))) (next a).point ((next a).rows i) := by
  intro a ha i
  rw [(hnext a).1]
  have hbeta : ∀ k, 0 ≤ beta k := by
    intro k
    rw [hb k]
    exact div_nonneg (hB k).le (mul_nonneg (by norm_num) (hs k).le)
  apply row_step_capital_valid (omega := fun k => 2 * h * Real.sqrt (s k))
    ((hnext a).2 i) hB hlam hbeta
    (fun k => by positivity) (hv i)
  · intro c hc b _
    exact frame_linear_overshoot c st.point (law.direction a)
      (hs c.band) (hB c.band) (hb c.band) (hg i c hc) hh hx (law.unit a ha) b
  · intro c hc b hd
    exact law.annihilates _ (hblock i c hc b hd) a ha

/-- Selection retains the joint record, history, geometry, energy and
potential contracts on one and the same actual post-event state. The analytic
component estimates and the source's hard kernel remain explicit inputs. -/
theorem select_record_successor {U : Matrix ι ι ℝ} (law : UnitCovarianceLaw U Ω)
    (A : ρ → ι → ℝ) (s B lam beta K w : ℕ → ℝ) (stop : ℕ) (h : ℝ)
    (st : MatrixState ρ ι) (next : Ω → MatrixState ρ ι)
    (hs : ∀ k, 0 < s k) (hB : ∀ k, 0 < B k) (hlam : ∀ k, 0 < lam k)
    (hb : ∀ k, beta k = B k / (2 * s k)) (hh : 0 ≤ h)
    (hcube : ∀ j, |st.point j| ≤ 1)
    (hzero : ∀ j, j ∉ aliveSet h st.point → U j j = 0)
    (W : Set (ι → ℝ)) (hxW : st.point ∈ W)
    (hW : ∀ v ∈ W, ∀ i, ∑ j, U i j * v j = 0)
    (hdW : ∀ i c, (st.rows i).mode = .active c → ∀ b,
      (c.records b).phase = .dangerous →
      movingGradient (signValue b) (beta c.band) c.coeff st.point ∈ W)
    (hhistory : ∀ i, HistoryValid (A i) stop (st.rows i))
    (hgeometry : ∀ i, CurrentFrameBounds s B (st.rows i))
    (hc : ∀ i, RowProperty (Coupled beta) st.point (st.rows i))
    (hv : ∀ i, RowProperty (fun _ c => ∀ b,
      (c.records b).Valid (B c.band) (lam c.band)
        (2 * h * Real.sqrt (s c.band))) st.point (st.rows i))
    (hnext : ∀ a, MatrixStep A s B lam beta stop h (law.direction a) st (next a))
    (hw : ∀ k, 0 ≤ w k)
    (hcomponent : ∀ k ∈ Finset.range stop, ∀ j,
      (∑ a, law.weight a * Real.exp
        ((matrixBurden s (next a) j k - matrixBurden s st j k) / K k)) ≤ 1) :
    ∃ a, 0 < law.weight a ∧
      MatrixStep A s B lam beta stop h (law.direction a) st (next a) ∧
      historicalPotential s K w stop (next a) ≤ historicalPotential s K w stop st ∧
      (∀ i, HistoryValid (A i) stop ((next a).rows i)) ∧
      (∀ i, CurrentFrameBounds s B ((next a).rows i)) ∧
      (∀ i, RowProperty (Coupled beta) (next a).point ((next a).rows i)) ∧
      (∀ i, RowProperty (fun _ c => ∀ b,
        (c.records b).Valid (B c.band) (lam c.band)
          (2 * h * Real.sqrt (s c.band))) (next a).point ((next a).rows i)) ∧
      (∀ i c, ((next a).rows i).mode = .active c →
        s (c.band + 1) < massOn (aliveSet h (next a).point) c.coeff) ∧
      (∀ j, |(next a).point j| ≤ 1) ∧
      aliveSet h (next a).point ⊆ aliveSet h st.point ∧
      normSq (next a).point = normSq st.point + h ^ 2 ∧
      ∀ v ∈ W, dot v (law.direction a) = 0 := by
  obtain ⟨a, ha, hp, he, hhist, hgeom, hcube', halive, hclock, hhard⟩ :=
    select_historical_successor law A s B lam beta K w stop h st next hs hB hh hcube
      hzero W hxW hW hhistory hgeometry hnext hw hcomponent
  exact ⟨a, ha, he, hp, hhist, hgeom, matrixStep_coupled he hhistory hc,
    law_successor_capital law A s B lam beta stop h st next hs hB hlam hb hh hcube
      hgeometry hv (fun i c hm b hd => hW _ (hdW i c hm b hd)) hnext a ha,
    matrix_step_active_mass hs hB he, hcube', halive, hclock, hhard⟩

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/RootCertificate.lean <==
import KomlosQuarter.R37.ScheduleMajorants

/-!
# The supplied integer root certificate

Source: `quarter/code/finite_attainment.py`, `sum_certificate`, and
`quarter/paper/main.tex`, `eq:rational-root-comparisons`.
The table contains the supplied 129 pairs of upper integers. Every bound
and both prefix sums below are checked by Lean rational arithmetic.
-/
namespace KomlosQuarter.R37.Schedule
open scoped BigOperators

def rootA : ℕ → ℕ
  | 0 => 49767931
  | 1 => 47948321
  | 2 => 44940310
  | 3 => 41687607
  | 4 => 38366183
  | 5 => 35090213
  | 6 => 31932737
  | 7 => 28938804
  | 8 => 26134186
  | 9 => 23531329
  | 10 => 21133501
  | 11 => 18937723
  | 12 => 16936864
  | 13 => 15121141
  | 14 => 13479199
  | 15 => 11998875
  | 16 => 10667750
  | 17 => 9473526
  | 18 => 8404287
  | 19 => 7448672
  | 20 => 6595978
  | 21 => 5836218
  | 22 => 5160147
  | 23 => 4559259
  | 24 => 4025772
  | 25 => 3552593
  | 26 => 3133287
  | 27 => 2762032
  | 28 => 2433576
  | 29 => 2143194
  | 30 => 1886644
  | 31 => 1660126
  | 32 => 1460240
  | 33 => 1283952
  | 34 => 1128556
  | 35 => 991640
  | 36 => 871063
  | 37 => 764919
  | 38 => 671519
  | 39 => 589364
  | 40 => 517127
  | 41 => 453631
  | 42 => 397838
  | 43 => 348827
  | 44 => 305788
  | 45 => 268004
  | 46 => 234841
  | 47 => 205742
  | 48 => 180216
  | 49 => 157828
  | 50 => 138198
  | 51 => 120989
  | 52 => 105907
  | 53 => 92690
  | 54 => 81111
  | 55 => 70968
  | 56 => 62085
  | 57 => 54306
  | 58 => 47496
  | 59 => 41534
  | 60 => 36317
  | 61 => 31751
  | 62 => 27756
  | 63 => 24261
  | 64 => 21204
  | 65 => 18530
  | 66 => 16191
  | 67 => 14147
  | 68 => 12359
  | 69 => 10796
  | 70 => 9430
  | 71 => 8236
  | 72 => 7193
  | 73 => 6281
  | 74 => 5485
  | 75 => 4789
  | 76 => 4181
  | 77 => 3650
  | 78 => 3186
  | 79 => 2781
  | 80 => 2427
  | 81 => 2118
  | 82 => 1849
  | 83 => 1613
  | 84 => 1408
  | 85 => 1228
  | 86 => 1072
  | 87 => 935
  | 88 => 816
  | 89 => 711
  | 90 => 621
  | 91 => 541
  | 92 => 472
  | 93 => 412
  | 94 => 359
  | 95 => 313
  | 96 => 273
  | 97 => 238
  | 98 => 208
  | 99 => 181
  | 100 => 158
  | 101 => 138
  | 102 => 120
  | 103 => 105
  | 104 => 91
  | 105 => 80
  | 106 => 70
  | 107 => 61
  | 108 => 53
  | 109 => 46
  | 110 => 40
  | 111 => 35
  | 112 => 31
  | 113 => 27
  | 114 => 23
  | 115 => 21
  | 116 => 18
  | 117 => 16
  | 118 => 14
  | 119 => 12
  | 120 => 11
  | 121 => 9
  | 122 => 8
  | 123 => 7
  | 124 => 6
  | 125 => 6
  | 126 => 5
  | 127 => 4
  | 128 => 4
  | _ => 0

def rootD : ℕ → ℕ
  | 0 => 30665010
  | 1 => 23862654
  | 2 => 18227810
  | 3 => 13780294
  | 4 => 10336017
  | 5 => 7704487
  | 6 => 5714088
  | 7 => 4220311
  | 8 => 3106175
  | 9 => 2279379
  | 10 => 1668379
  | 11 => 1218440
  | 12 => 888101
  | 13 => 646200
  | 14 => 469461
  | 15 => 340588
  | 16 => 246783
  | 17 => 178611
  | 18 => 129137
  | 19 => 93279
  | 20 => 67319
  | 21 => 48545
  | 22 => 34981
  | 23 => 25189
  | 24 => 18127
  | 25 => 13037
  | 26 => 9371
  | 27 => 6733
  | 28 => 4835
  | 29 => 3470
  | 30 => 2490
  | 31 => 1786
  | 32 => 1280
  | 33 => 918
  | 34 => 657
  | 35 => 471
  | 36 => 337
  | 37 => 242
  | 38 => 173
  | 39 => 124
  | 40 => 89
  | 41 => 64
  | 42 => 46
  | 43 => 33
  | 44 => 24
  | 45 => 17
  | 46 => 12
  | 47 => 9
  | 48 => 6
  | 49 => 5
  | 50 => 4
  | 51 => 3
  | 52 => 2
  | 53 => 2
  | 54 => 1
  | 55 => 1
  | 56 => 1
  | 57 => 1
  | 58 => 1
  | 59 => 1
  | 60 => 1
  | 61 => 1
  | 62 => 1
  | 63 => 1
  | 64 => 1
  | 65 => 1
  | 66 => 1
  | 67 => 1
  | 68 => 1
  | 69 => 1
  | 70 => 1
  | 71 => 1
  | 72 => 1
  | 73 => 1
  | 74 => 1
  | 75 => 1
  | 76 => 1
  | 77 => 1
  | 78 => 1
  | 79 => 1
  | 80 => 1
  | 81 => 1
  | 82 => 1
  | 83 => 1
  | 84 => 1
  | 85 => 1
  | 86 => 1
  | 87 => 1
  | 88 => 1
  | 89 => 1
  | 90 => 1
  | 91 => 1
  | 92 => 1
  | 93 => 1
  | 94 => 1
  | 95 => 1
  | 96 => 1
  | 97 => 1
  | 98 => 1
  | 99 => 1
  | 100 => 1
  | 101 => 1
  | 102 => 1
  | 103 => 1
  | 104 => 1
  | 105 => 1
  | 106 => 1
  | 107 => 1
  | 108 => 1
  | 109 => 1
  | 110 => 1
  | 111 => 1
  | 112 => 1
  | 113 => 1
  | 114 => 1
  | 115 => 1
  | 116 => 1
  | 117 => 1
  | 118 => 1
  | 119 => 1
  | 120 => 1
  | 121 => 1
  | 122 => 1
  | 123 => 1
  | 124 => 1
  | 125 => 1
  | 126 => 1
  | 127 => 1
  | 128 => 1
  | _ => 0

set_option maxHeartbeats 0 in
set_option maxRecDepth 8000 in
theorem root_table_valid (k : Fin 129) :
    0 ≤ (rootA k : ℝ)/10^6 ∧ 0 ≤ (rootD k : ℝ)/10^6 ∧
    upperQuartic k ≤ ((rootA k : ℝ)/10^6)^4 ∧
    upperQuadratic k ≤ ((rootD k : ℝ)/10^6)^2 := by
  fin_cases k <;> norm_num [rootA, rootD, upperQuartic, upperQuadratic, upperLevel,
    delta, weight, r12TailWeight, r12ShellEnergy]

set_option maxHeartbeats 0 in
set_option maxRecDepth 8000 in
theorem root_prefix_sum :
    bandSum (fun k => (rootA k : ℝ)/10^6 + (rootD k : ℝ)/10^6) 128 = 683637577/10^6 := by
  have hA : (∑ k ∈ Finset.range 128, (rootA k : ℝ)) = 557621898 := by
    exact_mod_cast (show (∑ k ∈ Finset.range 128, rootA k) = 557621898 by decide +kernel)
  have hD : (∑ k ∈ Finset.range 128, (rootD k : ℝ)) = 126015679 := by
    exact_mod_cast (show (∑ k ∈ Finset.range 128, rootD k) = 126015679 by decide +kernel)
  simp only [bandSum, Finset.sum_add_distrib, ← Finset.sum_div, hA, hD]
  norm_num

theorem root_threshold_bound {k : ℕ} (hk : k < 129) :
    threshold 0 k ≤ (rootA k : ℝ)/10^6 + (rootD k : ℝ)/10^6 := by
  obtain ⟨ha, hd, hqa, hqd⟩ := root_table_valid ⟨k,hk⟩
  have ha' := fourthRoot_le_of_pow (upperQuartic_pos k).le ha hqa
  have hd' : Real.sqrt (upperQuadratic k) ≤ (rootD k : ℝ)/10^6 := by
    have hs := Real.sq_sqrt (upperQuadratic_pos k).le
    nlinarith [Real.sqrt_nonneg (upperQuadratic k)]
  exact (zero_threshold_majorant k).trans (add_le_add ha' hd')

end KomlosQuarter.R37.Schedule


==> anc/lean/KomlosQuarter/R37/SDPSource.lean <==
import KomlosQuarter.RowReplication

/-!
# The single external research input

Source: `quarter/paper/main.tex`, `thm:sdp-source` (Bansal--Jiang A.4)
and `thm:sdp` (the finite-row corollary).

`BansalJiangA4` is a proposition, not an axiom or an assumed local theorem.
It uses the source theorem's actual PSD matrix, hard subspace, coordinate
bound, positive trace and separate affine blocks. The source row ratio is
exactly `card rows / card coordinates`. Loewner inequalities are encoded by
all real quadratic test vectors. No final discrepancy claim occurs here.
-/

namespace KomlosQuarter.R37

open scoped BigOperators

variable {ι : Type*} [Fintype ι]

/-- The actual row covariance `E U Eᵀ`, in scalar coordinates. -/
def rowCovariance {ρ : Type*} (E : Matrix ρ ι ℝ) (U : Matrix ι ι ℝ) :
    Matrix ρ ρ ℝ :=
  fun a b => ∑ i, ∑ j, E a i * U i j * E b j

/-- The scalar encoding is exactly the matrix product. -/
theorem rowCovariance_eq_mul {ρ : Type*} (E : Matrix ρ ι ℝ)
    (U : Matrix ι ι ℝ) : rowCovariance E U = E * U * E.transpose := by
  funext a b
  simp only [rowCovariance, Matrix.mul_apply, Matrix.transpose_apply,
    Finset.sum_mul]
  rw [Finset.sum_comm]

/-- Affine spectral independence, tested on every vector of row coefficients. -/
def AffineBound {ρ : Type*} [Fintype ρ]
    (U : Matrix ι ι ℝ) (E : Matrix ρ ι ℝ) (α : ℝ) : Prop :=
  ∀ y : ρ → ℝ, baseQuadratic (rowCovariance E U) y ≤
    α * baseDiagonalQuadratic (fun a => rowCovariance E U a a) y

/-- Coordinate spectral independence, in its quadratic-form encoding. -/
def CoordinateBound (U : Matrix ι ι ℝ) (η : ℝ) : Prop :=
  ∀ y : ι → ℝ, baseQuadratic U y ≤
    η * baseDiagonalQuadratic (fun i => U i i) y

/-- Exact finite-dimensional Bansal--Jiang A.4 interface. The ambient dimension
is positive; all supplied affine matrices have at least that many rows. -/
def BansalJiangA4 (ι : Type*) [Fintype ι] : Prop :=
  ∀ (S : Type) [Fintype S] (ρ : S → Type) [∀ s, Fintype (ρ s)]
    (E : ∀ s, Matrix (ρ s) ι ℝ) (W : Submodule ℝ (ι → ℝ))
    (η₀ κ : ℝ) (η : S → ℝ),
    0 < Fintype.card ι →
    (∀ s, Fintype.card ι ≤ Fintype.card (ρ s)) →
    0 < η₀ → η₀ < 1 → 0 < κ → κ < 1 →
    (∀ s, 0 < η s ∧ η s < 1) →
    (Module.finrank ℝ W : ℝ) / Fintype.card ι + η₀ + κ + ∑ s, η s ≤ 1 →
    ∃ U : Matrix ι ι ℝ,
      U.PosSemidef ∧
      (∀ w ∈ W, baseQuadratic U w = 0) ∧
      (∀ i, U i i ≤ 1) ∧
      κ * Fintype.card ι ≤ U.trace ∧
      CoordinateBound U η₀⁻¹ ∧
      ∀ s, AffineBound U (E s)
        (((Fintype.card (ρ s) : ℝ) / Fintype.card ι) / η s)

/-- For PSD matrices, vanishing hard quadratic forms really give the kernel
constraint required by the direction law. -/
theorem psd_hard_kernel (U : Matrix ι ι ℝ) (hU : U.PosSemidef)
    (w : ι → ℝ) (hw : baseQuadratic U w = 0) : U.mulVec w = 0 := by
  apply (hU.dotProduct_mulVec_zero_iff w).mp
  simpa [baseQuadratic, Matrix.mulVec, dotProduct, Finset.mul_sum,
    mul_assoc] using hw

/-- The actual repeated matrix; each copy retains the original row label. -/
def repeatRows {ρ : Type*} (t : ℕ) (E : Matrix ρ ι ℝ) :
    Matrix (Fin t × ρ) ι ℝ := fun a i => E a.2 i

private theorem product_quadratic {ρ : Type*} [Fintype ρ]
    (t : ℕ) (M : Matrix ρ ρ ℝ) (y : ρ → ℝ) :
    baseQuadratic (fun a b : Fin t × ρ => M a.2 b.2) (fun a => y a.2) =
      (t : ℝ) ^ 2 * baseQuadratic M y := by
  simp only [baseQuadratic, Fintype.sum_prod_type, Finset.sum_const,
    Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  rw [← Finset.mul_sum]
  ring

private theorem product_diagonal {ρ : Type*} [Fintype ρ]
    (t : ℕ) (d : ρ → ℝ) (y : ρ → ℝ) :
    baseDiagonalQuadratic (fun a : Fin t × ρ => d a.2) (fun a => y a.2) =
      (t : ℝ) * baseDiagonalQuadratic d y := by
  simp [baseDiagonalQuadratic, Fintype.sum_prod_type]

/-- Descent of the actual repeated matrix inequality, not just an abstract
pair of repeated scalar expressions. -/
theorem repeatRows_affine_descends {ρ : Type*} [Fintype ρ]
    {t : ℕ} (ht : 0 < t) (U : Matrix ι ι ℝ) (E : Matrix ρ ι ℝ)
    (α : ℝ) (h : AffineBound U (repeatRows t E) ((t : ℝ) * α)) :
    AffineBound U E α := by
  intro y
  have hy := h (fun a => y a.2)
  change baseQuadratic (fun a b : Fin t × ρ => rowCovariance E U a.2 b.2)
      (fun a => y a.2) ≤ _ at hy
  rw [product_quadratic] at hy
  change (t : ℝ) ^ 2 * baseQuadratic (rowCovariance E U) y ≤
    ((t : ℝ) * α) * baseDiagonalQuadratic
      (fun a : Fin t × ρ => rowCovariance E U a.2 a.2) (fun a => y a.2) at hy
  rw [product_diagonal t (fun a => rowCovariance E U a a) y] at hy
  have htR : 0 < (t : ℝ) := by exact_mod_cast ht
  have htSq : 0 < (t : ℝ) ^ 2 := sq_pos_of_pos htR
  apply (mul_le_mul_iff_right₀ htSq).mp
  nlinarith [hy]

/-- A.4 implies the finite-row form for a family of nonempty affine blocks.
We take `card ι` copies rather than the manuscript's minimal ceiling; the exact
charge and descended coefficient are unchanged for any positive covering count. -/
theorem finite_row_sdp_nonempty
    (source : BansalJiangA4 ι)
    (S : Type) [Fintype S] (ρ : S → Type) [∀ s, Fintype (ρ s)]
    [∀ s, Nonempty (ρ s)]
    (E : ∀ s, Matrix (ρ s) ι ℝ) (W : Submodule ℝ (ι → ℝ))
    (η κ : ℝ) (α : S → ℝ)
    (hι : 0 < Fintype.card ι) (hη : 1 < η) (hκ : 0 < κ)
    (hα : ∀ s, 0 < α s)
    (hbudget : (Module.finrank ℝ W : ℝ) / Fintype.card ι + η⁻¹ + κ +
      ∑ s, (Fintype.card (ρ s) : ℝ) / (α s * Fintype.card ι) < 1) :
    ∃ U : Matrix ι ι ℝ,
      U.PosSemidef ∧ (∀ w ∈ W, U.mulVec w = 0) ∧
      (∀ i, U i i ≤ 1) ∧ κ * Fintype.card ι ≤ U.trace ∧
      CoordinateBound U η ∧ ∀ s, AffineBound U (E s) (α s) := by
  classical
  let H := Fintype.card ι
  let charge (s : S) : ℝ := (Fintype.card (ρ s) : ℝ) / (α s * H)
  have hH : 0 < (H : ℝ) := by exact_mod_cast hι
  have hm (s : S) : 0 < (Fintype.card (ρ s) : ℝ) := by
    exact_mod_cast Fintype.card_pos (α := ρ s)
  have hc (s : S) : 0 < charge s := div_pos (hm s) (mul_pos (hα s) hH)
  have hcSum : 0 ≤ ∑ s, charge s := Finset.sum_nonneg fun s _ => (hc s).le
  have hdim : 0 ≤ (Module.finrank ℝ W : ℝ) / H :=
    div_nonneg (Nat.cast_nonneg _) hH.le
  have hηpos : 0 < η := lt_trans zero_lt_one hη
  have hinv : 0 < η⁻¹ := inv_pos.mpr hηpos
  have hinvlt : η⁻¹ < 1 := (inv_lt_one₀ hηpos).mpr hη
  have hκlt : κ < 1 := by change _ + _ + _ + ∑ s, charge s < 1 at hbudget; linarith
  have hcTotal : ∑ s, charge s < 1 := by
    change _ + _ + _ + ∑ s, charge s < 1 at hbudget
    linarith
  have hclt (s : S) : charge s < 1 :=
    lt_of_le_of_lt
      (Finset.single_le_sum (fun s _ => (hc s).le) (Finset.mem_univ s)) hcTotal
  have hcover (s : S) : H ≤ Fintype.card (Fin H × ρ s) := by
    simpa using Nat.mul_le_mul_left H
      (Nat.succ_le_of_lt (Fintype.card_pos (α := ρ s)))
  obtain ⟨U, hU, hW, hd, ht, hcoord, haff⟩ :=
    source S (fun s => Fin H × ρ s) (fun s => repeatRows H (E s)) W
      η⁻¹ κ charge hι hcover hinv hinvlt hκ hκlt
      (fun s => ⟨hc s, hclt s⟩) hbudget.le
  refine ⟨U, hU, fun w hw => psd_hard_kernel U hU w (hW w hw),
    hd, ht, ?_, ?_⟩
  · simpa only [inv_inv] using hcoord
  · intro s
    apply repeatRows_affine_descends hι U (E s) (α s)
    have hcoeff :
        ((Fintype.card (Fin H × ρ s) : ℝ) / H) / charge s = H * α s := by
      simp only [Fintype.card_prod, Fintype.card_fin, Nat.cast_mul, charge]
      exact repeated_parameter_coefficient (hm s) hH (hα s)
    have hs : AffineBound U (repeatRows H (E s))
        (((Fintype.card (Fin H × ρ s) : ℝ) / H) / charge s) := haff s
    rw [hcoeff] at hs
    exact hs

/-- The complete finite-row corollary, including empty blocks. Empty blocks
have zero charge and a vacuous quadratic inequality; no positive charge is
silently assigned to them. -/
theorem finite_row_sdp
    (source : BansalJiangA4 ι)
    (S : Type) [Fintype S] (ρ : S → Type) [∀ s, Fintype (ρ s)]
    (E : ∀ s, Matrix (ρ s) ι ℝ) (W : Submodule ℝ (ι → ℝ))
    (η κ : ℝ) (α : S → ℝ)
    (hι : 0 < Fintype.card ι) (hη : 1 < η) (hκ : 0 < κ)
    (hα : ∀ s, 0 < α s)
    (hbudget : (Module.finrank ℝ W : ℝ) / Fintype.card ι + η⁻¹ + κ +
      ∑ s, (Fintype.card (ρ s) : ℝ) / (α s * Fintype.card ι) < 1) :
    ∃ U : Matrix ι ι ℝ,
      U.PosSemidef ∧ (∀ w ∈ W, U.mulVec w = 0) ∧
      (∀ i, U i i ≤ 1) ∧ κ * Fintype.card ι ≤ U.trace ∧
      CoordinateBound U η ∧ ∀ s, AffineBound U (E s) (α s) := by
  classical
  let T := {s : S // Nonempty (ρ s)}
  let : ∀ s : T, Nonempty (ρ s.val) := fun s => s.property
  let charge (s : S) : ℝ :=
    (Fintype.card (ρ s) : ℝ) / (α s * Fintype.card ι)
  have hsum : (∑ s : T, charge s.val) = ∑ s : S, charge s := by
    rw [← Finset.sum_subtype (Finset.univ.filter (fun s => Nonempty (ρ s)))
      (by simp) charge]
    apply Finset.sum_subset (Finset.filter_subset _ _)
    intro s _ hs
    have hn : ¬ Nonempty (ρ s) := by simpa using hs
    let : IsEmpty (ρ s) := not_nonempty_iff.mp hn
    simp [charge]
  have hbudgetT :
      (Module.finrank ℝ W : ℝ) / Fintype.card ι + η⁻¹ + κ +
        ∑ s : T, (Fintype.card (ρ s.val) : ℝ) /
          (α s.val * Fintype.card ι) < 1 := by
    change _ + _ + _ + ∑ s : T, charge s.val < 1
    rw [hsum]
    exact hbudget
  obtain ⟨U, hU, hW, hd, ht, hcoord, haff⟩ :=
    finite_row_sdp_nonempty source T (fun s => ρ s.val) (fun s => E s.val) W
      η κ (fun s => α s.val) hι hη hκ (fun s => hα s.val) hbudgetT
  refine ⟨U, hU, hW, hd, ht, hcoord, ?_⟩
  intro s
  cases isEmpty_or_nonempty (ρ s) with
  | inl h =>
      let : IsEmpty (ρ s) := h
      intro y
      simp [baseQuadratic, baseDiagonalQuadratic]
  | inr h => exact haff ⟨s, h⟩

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/SDPStep.lean <==
import KomlosQuarter.R37.LiveSDP

/-!
# A source-produced covariance and one jointly valid buffered successor

Source: `quarter/paper/main.tex`, `lem:complete-successor` and
`prop:uncorrected-trajectory`. This joins the actual current-row SDP call,
its symmetric law, every provisional event and the old-live analytic estimate
before selecting one atom. The hard-space budget and the fixed class/mesh
conditions remain explicit; neither an expected potential bound nor an
affine comparison nor a record overshoot is assumed.
-/
namespace KomlosQuarter.R37

open scoped BigOperators
open KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15
open KomlosQuarter.R16 KomlosQuarter.R17 KomlosQuarter.R19
open Analytic

variable {ι : Type*} {ρ : Type} [Fintype ι] [Fintype ρ] [DecidableEq ι]

/-- A complete local continuation from the explicit A.4 source, with all
quantities read from the same predecessor. The source's hard-space charge
and the exact schedule/mesh identities are the remaining scalar inputs. -/
theorem source_buffered_successor
    (A : ρ → ι → ℝ) (s B lam beta K w : ℕ → ℝ) (stop : ℕ) (h : ℝ)
    (st : MatrixState ρ ι)
    (source : BansalJiangA4 (aliveSet h st.point))
    (W : Submodule ℝ (aliveSet h st.point → ℝ))
    (hs : ∀ k, 0 < s k) (hB : ∀ k, 0 < B k) (hlam : ∀ k, 0 < lam k)
    (hK : ∀ k, 0 < K k) (hw : ∀ k, 0 ≤ w k)
    (hbeta : ∀ k, beta k = B k / (2 * s k))
    (hh : 0 ≤ h) (hh1 : h ≤ 1)
    (hV : 0 < (aliveSet h st.point).card)
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1)
    (hcube : ∀ j, |st.point j| ≤ 1)
    (hhistory : ∀ i, HistoryValid (A i) stop (st.rows i))
    (hgeometry : ∀ i, CurrentFrameBounds s B (st.rows i))
    (henergy : ∀ i c, (st.rows i).mode = .active c →
      s c.band / 2 < massOn (aliveSet h st.point) c.coeff)
    (hcoupled : ∀ i, RowProperty (Coupled beta) st.point (st.rows i))
    (hvalid : ∀ i, RowProperty (fun _ c => ∀ b,
      (c.records b).Valid (B c.band) (lam c.band)
        (2 * h * Real.sqrt (s c.band))) st.point (st.rows i))
    (hxW : (fun i : aliveSet h st.point => st.point i) ∈ W)
    (hdW : ∀ i c, (st.rows i).mode = .active c → ∀ b,
      (c.records b).phase = .dangerous →
      (fun j : aliveSet h st.point =>
        movingGradient (signValue b) (beta c.band) c.coeff st.point j) ∈ W)
    (hWdim : (Module.finrank ℝ W : ℝ) <
      (241 / 480 : ℝ) * (aliveSet h st.point).card)
    (hnorm : ∀ k < stop,
      2 * K k * (beta k / (4 * (61 / 18 : ℝ)) - lam k / 2) =
        lam k * (1973 / (100 * B k ^ 2)) * Real.exp (lam k * B k))
    (hsmall : ∀ k < stop,
      let σ := 2 * Real.exp (lam k * B k) / (s k * K k)
      let P := lam k * (1 + s k)
      let Q := lam k * s k / (2 * B k)
      h ≤ (1 + (P + Q) + 3 * σ * (P + Q))⁻¹)
    (hmesh : ∀ k < stop,
      weightedFourthConstant
          (2 * Real.exp (lam k * B k) / (s k * K k))
          (lam k * (1 + s k)) (lam k * s k / (2 * B k)) *
        (4 * (61 / 18 : ℝ) * (lam k) ^ 2 + lam k * beta k) * h ≤
          6 * lam k * beta k) :
    ∃ v st',
      MatrixStep A s B lam beta stop h v st st' ∧
      historicalPotential s K w stop st' ≤ historicalPotential s K w stop st ∧
      (∀ i, HistoryValid (A i) stop (st'.rows i)) ∧
      (∀ i, CurrentFrameBounds s B (st'.rows i)) ∧
      (∀ i, RowProperty (Coupled beta) st'.point (st'.rows i)) ∧
      (∀ i, RowProperty (fun _ c => ∀ b,
        (c.records b).Valid (B c.band) (lam c.band)
          (2 * h * Real.sqrt (s c.band))) st'.point (st'.rows i)) ∧
      (∀ i c, (st'.rows i).mode = .active c →
        s (c.band + 1) < massOn (aliveSet h st'.point) c.coeff) ∧
      (∀ j, |st'.point j| ≤ 1) ∧
      (∀ j, j ∉ aliveSet h st.point → st'.point j = st.point j) ∧
      aliveSet h st'.point ⊆ aliveSet h st.point ∧
      normSq st'.point = normSq st.point + h ^ 2 ∧
      ∀ u, (fun i : aliveSet h st.point => u i) ∈ W → dot u v = 0 := by
  classical
  obtain ⟨U, hU, hUW, _, ht, hz, hsi, hasi⟩ :=
    current_state_sdp A st s beta stop h source W hV hhistory hcol hs henergy hWdim
  have hVR : 0 < ((aliveSet h st.point).card : ℝ) := by exact_mod_cast hV
  have htrace : 0 < U.trace := lt_of_lt_of_le (div_pos hVR (by norm_num)) ht
  obtain ⟨law, hsym⟩ := psd_symmetric_unit_covariance_law U hU htrace
  have hex : ∀ a : ι × Bool, ∃ st',
      MatrixStep A s B lam beta stop h (law.direction a) st st' :=
    fun a => matrix_successor_exists A s B lam beta stop h (law.direction a) st hhistory
  choose next hnext using hex
  let hard : Set (ι → ℝ) := {u | (fun i : aliveSet h st.point => u i) ∈ W}
  have hhard : ∀ u ∈ hard, ∀ i, ∑ j, U i j * u j = 0 := by
    intro u hu i
    simpa only [Matrix.mulVec, dotProduct, Pi.zero_apply] using congrFun (hUW u hu) i
  have hzero : ∀ j, j ∉ aliveSet h st.point → U j j = 0 :=
    fun j hj => hz j j (Or.inl hj)
  have hbnonneg : ∀ k, 0 ≤ beta k := by
    intro k
    rw [hbeta k]
    exact div_nonneg (hB k).le (mul_nonneg (by norm_num) (hs k).le)
  have hcomponent : ∀ k ∈ Finset.range stop, ∀ j,
      (∑ a, law.weight a * Real.exp
        ((matrixBurden s (next a) j k - matrixBurden s st j k) / K k)) ≤ 1 := by
    intro k hk j
    have hk' := Finset.mem_range.mp hk
    have hθ : 0 ≤ beta k / (4 * (61 / 18 : ℝ)) :=
      div_nonneg (hbnonneg k) (by norm_num)
    have hρ : 0 ≤ (1973 / (100 * B k ^ 2) : ℝ) := by positivity
    have hb := matrix_buffered_step law hsym A s B lam beta
      (fun k => 2 * h * Real.sqrt (s k)) stop st next j k
      (hs k) (hB k) (hK k) htrace (hlam k).le (hbeta k)
      (by norm_num : (0 : ℝ) ≤ 61 / 18) hθ hρ hhistory hvalid hgeometry hcol hcube
      hzero (fun _ => hU.diag_nonneg)
      (live_alpha_mass st s B k j (hs k) (hB k) hgeometry)
      hsi (current_affine_live U beta st k _ (hasi ⟨k, hk'⟩))
      (by ring) (hnorm k hk') hnext hh hh1 (hsmall k hk') (hmesh k hk')
    have hD := liveEnergy_nonneg s st U (K k) j k (hs k).le (hK k).le htrace.le
      (fun _ => hU.diag_nonneg)
    have hloss : 0 ≤ (lam k * beta k / 2) * h ^ 3 * liveEnergy s st U (K k) j k :=
      mul_nonneg (mul_nonneg (div_nonneg (mul_nonneg (hlam k).le (hbnonneg k))
        (by norm_num)) (pow_nonneg hh _)) hD
    exact hb.trans (sub_le_self _ hloss)
  obtain ⟨a, ha, he, hp, hhist, hgeom, hc, hv, hen, hcube', halive, hclock, hhard'⟩ :=
    select_record_successor law A s B lam beta K w stop h st next
    hs hB hlam hbeta hh hcube hzero hard hxW hhard hdW hhistory hgeometry hcoupled
    hvalid hnext hw hcomponent
  have hfrozen : ∀ j, j ∉ aliveSet h st.point → (next a).point j = st.point j := by
    intro j hj
    rw [he.1]
    have hsupp := law.alive_supported h st.point hzero a ha j hj
    simp [nextPoint, hsupp]
  exact ⟨law.direction a, next a, he, hp, hhist, hgeom, hc, hv, hen,
    hcube', hfrozen, halive, hclock, hhard'⟩

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/ScalarLedger.lean <==
import KomlosQuarter.R37.GivenPath

/-!
# Numerical charges for actual tails and signed core records

Source: `quarter/paper/main.tex`, `eq:tracked-core` and `lem:ledger`.
The core estimate follows from both actual signed record values, their
birth-relative coupling, and the bounded quadratic regularizer.
-/
namespace KomlosQuarter.R37

open scoped BigOperators
open KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15
open KomlosQuarter.R16 KomlosQuarter.R17

variable {ι : Type*} [Fintype ι]

def bandSum (f : ℕ → ℝ) (n : ℕ) : ℝ := ∑ k ∈ Finset.range n, f k

theorem bandSum_succ (f : ℕ → ℝ) (n : ℕ) : bandSum f (n+1) = bandSum f n + f n :=
  Finset.sum_range_succ _ _

theorem bandSum_nonneg {f : ℕ → ℝ} (hf : ∀ k, 0 ≤ f k) (n : ℕ) : 0 ≤ bandSum f n :=
  Finset.sum_nonneg fun k _ => hf k

theorem bandSum_mono {f : ℕ → ℝ} (hf : ∀ k, 0 ≤ f k) {m n : ℕ} (hmn : m ≤ n) :
    bandSum f m ≤ bandSum f n := by
  exact Finset.sum_le_sum_of_subset_of_nonneg (Finset.range_mono hmn) (fun k _ _ => hf k)

theorem cube_pairing_bound (p x y : ι → ℝ) {B : ℝ}
    (hp : ∑ j, |p j| ≤ B) (hx : ∀ j, |x j| ≤ 1) (hy : ∀ j, |y j| ≤ 1) :
    |dot p (fun j => y j - x j)| ≤ 2 * B := by
  apply peeled_increment_le p y x hp
  intro j
  have ht : |y j - x j| ≤ |y j| + |x j| := by
    simpa using abs_sub_le (y j) 0 (x j)
  linarith [hx j, hy j]

def regularizer (beta : ℝ) (c x : ι → ℝ) : ℝ :=
  ∑ j, beta * c j ^ 2 * (1 - x j ^ 2)

theorem regularizer_bounds (c x : ι → ℝ) {beta s : ℝ}
    (hb : 0 ≤ beta) (hc : squareMass c ≤ s) (hx : ∀ j, |x j| ≤ 1) :
    0 ≤ regularizer beta c x ∧ regularizer beta c x ≤ beta * s := by
  have hsquare : ∀ j, 0 ≤ 1 - x j ^ 2 := by
    intro j
    have h := abs_le.mp (hx j)
    nlinarith
  refine ⟨Finset.sum_nonneg (fun j _ => mul_nonneg (mul_nonneg hb (sq_nonneg _)) (hsquare j)), ?_⟩
  calc
    _ ≤ ∑ j, beta * c j ^ 2 := Finset.sum_le_sum fun j _ =>
      mul_le_of_le_one_right (mul_nonneg hb (sq_nonneg _)) (by nlinarith [sq_nonneg (x j)])
    _ = beta * squareMass c := by rw [squareMass, Finset.mul_sum]
    _ ≤ beta * s := mul_le_mul_of_nonneg_left hc hb

theorem regularized_decomposition (eps beta : ℝ) (c x : ι → ℝ) :
    regularizedDiscrepancy eps beta c x = eps * dot c x + regularizer beta c x := by
  unfold regularizedDiscrepancy dot regularizer
  rw [Finset.mul_sum, ← Finset.sum_add_distrib]
  exact Finset.sum_congr rfl fun j _ => by ring

theorem core_pairing_bound (c : CoreFrame ι) (x : ι → ℝ) (beta : ℕ → ℝ)
    {s B omega : ℝ}
    (hb : 0 ≤ beta c.band) (hparam : beta c.band * s = B / 2)
    (hmass : squareMass c.coeff ≤ s)
    (hx : ∀ j, |x j| ≤ 1) (hbirth : ∀ j, |c.birthPoint j| ≤ 1)
    (hc : Coupled beta x c) (hv : ∀ e, (c.records e).value ≤ B + omega) :
    |dot c.coeff (fun j => x j - c.birthPoint j)| ≤ (3 / 2 : ℝ) * B + omega := by
  have hrx := regularizer_bounds c.coeff x hb hmass hx
  have hrb := regularizer_bounds c.coeff c.birthPoint hb hmass hbirth
  have hp := hv true
  have hn := hv false
  rw [hc true, regularized_decomposition, regularized_decomposition] at hp
  rw [hc false, regularized_decomposition, regularized_decomposition] at hn
  simp [signValue] at hp hn
  have hd : dot c.coeff (fun j => x j - c.birthPoint j) =
      dot c.coeff x - dot c.coeff c.birthPoint := by
    simp only [dot, mul_sub, Finset.sum_sub_distrib]
  rw [hd]
  apply abs_le.mpr
  constructor <;> nlinarith

theorem terminal_pairing_bound (c x y : ι → ℝ) {s : ℝ}
    (hc : squareMass c ≤ s) (hs : (Fintype.card ι : ℝ) * s ≤ 1)
    (hx : ∀ j, |x j| ≤ 1) (hy : ∀ j, |y j| ≤ 1) :
    |dot c (fun j => y j - x j)| ≤ 2 := by
  have hcs := Finset.sum_mul_sq_le_sq_mul_sq Finset.univ (fun _ : ι => (1 : ℝ)) (fun j => |c j|)
  simp only [one_mul, one_pow, Finset.sum_const, nsmul_eq_mul, mul_one, sq_abs] at hcs
  have hm : (Fintype.card ι : ℝ) * squareMass c ≤ 1 :=
    (mul_le_mul_of_nonneg_left hc (by positivity)).trans hs
  have hl : ∑ j, |c j| ≤ (1 : ℝ) := by
    change (∑ j, |c j|) ^ 2 ≤ (Fintype.card ι : ℝ) * squareMass c at hcs
    nlinarith [Finset.sum_nonneg (fun j (_ : j ∈ Finset.univ) => abs_nonneg (c j))]
  simpa using cube_pairing_bound c x y hl hx hy

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/ScheduleLogs.lean <==
import KomlosQuarter.R37.ScheduleThresholds

/-!
# Rational logarithm bounds for the fixed schedule

Source: `quarter/paper/main.tex`, `app:rational-sum`.
Dyadic reduction and sixteen terms of the atanh series prove the supplied
upper table. Mathlib's larger remainder (without the factor 33 in its
 denominator) still suffices for all three displayed decimal upper bounds.
-/
namespace KomlosQuarter.R37.Schedule
open scoped BigOperators

noncomputable def logUpper (u : ℝ) : ℝ :=
  2 * ((∑ t ∈ Finset.range 16, u^(2*t+1)/(2*t+1)) + u^33/(1-u^2))

theorem log_series_upper {u : ℝ} (hu : 0 ≤ u) (hu1 : u < 1) :
    Real.log ((1+u)/(1-u)) ≤ logUpper u := by
  have h := Real.log_div_le_sum_range_add hu hu1 16
  norm_num only [Nat.reduceMul, Nat.reduceAdd] at h
  unfold logUpper
  linarith

theorem dyadic_log_upper (a u upper : ℝ) (e : ℕ)
    (hu : 0 ≤ u) (hu1 : u < 1)
    (he : a = 2^e * ((1+u)/(1-u)))
    (hc : (e : ℝ) * logUpper (1/3) + logUpper u ≤ upper) :
    Real.log a ≤ upper := by
  have htwo : Real.log 2 ≤ logUpper (1/3) := by
    convert log_series_upper (u := 1/3) (by norm_num) (by norm_num) using 1; norm_num
  have hupp := log_series_upper hu hu1
  rw [he, Real.log_mul (pow_ne_zero _ (by norm_num))
    (div_ne_zero (by linarith) (by linarith)), Real.log_pow]
  exact (add_le_add (mul_le_mul_of_nonneg_left htwo (by positivity)) hupp).trans hc

set_option maxRecDepth 4000 in
theorem log_level_zero_upper : Real.log (125440/2193 : ℝ) ≤ 4046557087167/10^12 := by
  apply dyadic_log_upper _ (1727/6113) _ 5 <;>
    norm_num [logUpper, Finset.sum_range_succ]

set_option maxRecDepth 4000 in
theorem log_level_one_upper : Real.log (2132480/15867 : ℝ) ≤ 4900799419907/10^12 := by
  apply dyadic_log_upper _ (793/32527) _ 7 <;>
    norm_num [logUpper, Finset.sum_range_succ]

set_option maxRecDepth 4000 in
theorem log_gap_upper : Real.log (34/15 : ℝ) ≤ 818310323514/10^12 := by
  apply dyadic_log_upper _ (1/16) _ 1 <;>
    norm_num [logUpper, Finset.sum_range_succ]

theorem level_zero : level 0 = Real.log (125440/2193 : ℝ) := by
  norm_num [level, delta, weight, r12ShellEnergy]

theorem level_one : level 1 = Real.log (2132480/15867 : ℝ) := by
  norm_num [level, delta, weight, r12TailWeight, r12ShellEnergy]

theorem delta_tail_step (k : ℕ) : delta (k+2) = delta (k+1) * (15/17 : ℝ) := by
  simp only [delta, weight, r12TailWeight, pow_succ]
  ring

theorem level_tail_step (k : ℕ) : level (k+2) = level (k+1) + Real.log (34/15 : ℝ) := by
  have he : 32 / (delta (k+2) * r12ShellEnergy (k+2)) =
      (32 / (delta (k+1) * r12ShellEnergy (k+1))) * (34/15 : ℝ) := by
    rw [delta_tail_step, r12ShellEnergy_succ]
    ring
  unfold level
  rw [he, Real.log_mul (div_ne_zero (by norm_num)
    (mul_ne_zero (delta_pos _).ne' (r12ShellEnergy_pos _).ne')) (by norm_num)]

theorem level_tail (k : ℕ) :
    level (k+1) = Real.log (2132480/15867 : ℝ) + (k : ℝ) * Real.log (34/15 : ℝ) := by
  induction k with
  | zero => simpa using level_one
  | succ k ih => rw [level_tail_step, ih, Nat.cast_succ]; ring

noncomputable def upperLevel : ℕ → ℝ
  | 0 => 4046557087167/10^12
  | k+1 => 4900799419907/10^12 + (k : ℝ) * (818310323514/10^12)

theorem level_le_upper (k : ℕ) : level k ≤ upperLevel k := by
  cases k with
  | zero => simpa only [level_zero, upperLevel] using log_level_zero_upper
  | succ k =>
      rw [level_tail]
      exact add_le_add log_level_one_upper
        (mul_le_mul_of_nonneg_left log_gap_upper (by positivity))

theorem upperLevel_pos (k : ℕ) : 0 < upperLevel k :=
  (lt_trans zero_lt_one (level_gt_one k)).trans_le (level_le_upper k)

end KomlosQuarter.R37.Schedule


==> anc/lean/KomlosQuarter/R37/ScheduleMajorants.lean <==
import KomlosQuarter.R37.ScheduleLogs
import KomlosQuarter.R37.ScalarLedger

/-!
# Root comparison and rational majorants at depth zero

Source: `quarter/paper/main.tex`, `prop:rational-threshold-sum`.
The normalized threshold at every nonnegative depth is dominated by its
zero-depth value. Rational upper radicands use the proved logarithm table.
-/
namespace KomlosQuarter.R37.Schedule
open scoped BigOperators

theorem fourthRoot_mono {x y : ℝ} (h : x ≤ y) : fourthRoot x ≤ fourthRoot y :=
  Real.sqrt_le_sqrt (Real.sqrt_le_sqrt h)

theorem fourthRoot_mul {x : ℝ} (hx : 0 ≤ x) (y : ℝ) :
    fourthRoot (x*y) = fourthRoot x * fourthRoot y := by
  unfold fourthRoot
  rw [Real.sqrt_mul hx, Real.sqrt_mul (Real.sqrt_nonneg x)]

theorem fourthRoot_le_of_pow {x a : ℝ} (hx : 0 ≤ x) (ha : 0 ≤ a)
    (h : x ≤ a^4) : fourthRoot x ≤ a := by
  by_contra hn
  have hs := (sq_lt_sq₀ ha (fourthRoot_nonneg x)).mpr (lt_of_not_ge hn)
  have hf := (sq_lt_sq₀ (sq_nonneg a) (sq_nonneg (fourthRoot x))).mpr hs
  nlinarith [fourthRoot_fourth hx]

theorem depth_factor_ge_one {R : ℝ} (hR : 0 ≤ R) : 1 ≤ fourthRoot (1+R) := by
  have h := fourthRoot_mono (show (1 : ℝ) ≤ 1+R by linarith)
  simpa [fourthRoot] using h

theorem threshold_depth_bound {R : ℝ} (hR : 0 ≤ R) (k : ℕ) :
    threshold R k ≤ threshold 0 k * fourthRoot (1+R) := by
  have hL := level_gt_one k
  have hc : 0 ≤ (1925648/675 : ℝ) * r12ShellEnergy k / delta k :=
    div_nonneg (mul_nonneg (by norm_num) (r12ShellEnergy_pos k).le) (delta_pos k).le
  have hpoly : level k * (level k + R) ≤ level k * level k * (1+R) := by
    nlinarith [mul_nonneg hR (sub_nonneg.mpr hL.le)]
  have hrad : quarticTerm R k ≤ quarticTerm 0 k * (1+R) := by
    have h := mul_le_mul_of_nonneg_left hpoly hc
    dsimp [quarticTerm]
    convert h using 1 <;> first | rfl | ring
  have ha := fourthRoot_mono hrad
  rw [fourthRoot_mul (quarticTerm_pos (R:=0) (by norm_num) k).le] at ha
  have hb : Real.sqrt (quadraticTerm k) ≤ Real.sqrt (quadraticTerm k) * fourthRoot (1+R) := by
    nlinarith [mul_nonneg (Real.sqrt_nonneg (quadraticTerm k))
      (sub_nonneg.mpr (depth_factor_ge_one hR))]
  unfold threshold
  nlinarith

noncomputable def upperQuartic (k : ℕ) : ℝ :=
  (1925648/675) * (r12ShellEnergy k * upperLevel k ^ 2 / delta k)

noncomputable def upperQuadratic (k : ℕ) : ℝ :=
  (244/9) * r12ShellEnergy k * upperLevel k

theorem upperQuartic_pos (k : ℕ) : 0 < upperQuartic k := by
  have hs := r12ShellEnergy_pos k
  have hu := upperLevel_pos k
  have hd := delta_pos k
  unfold upperQuartic
  positivity

theorem upperQuadratic_pos (k : ℕ) : 0 < upperQuadratic k :=
  mul_pos (mul_pos (by norm_num) (r12ShellEnergy_pos k)) (upperLevel_pos k)

theorem zero_threshold_majorant (k : ℕ) :
    threshold 0 k ≤ fourthRoot (upperQuartic k) + Real.sqrt (upperQuadratic k) := by
  apply add_le_add
  · apply fourthRoot_mono
    have hs := (sq_le_sq₀ (by linarith [level_gt_one k]) (upperLevel_pos k).le).mpr (level_le_upper k)
    have h := mul_le_mul_of_nonneg_left hs
      (div_nonneg (mul_nonneg (by norm_num : (0:ℝ) ≤ 1925648/675) (r12ShellEnergy_pos k).le)
        (delta_pos k).le)
    dsimp [quarticTerm, upperQuartic]
    convert h using 1 <;> first | rfl | ring
  · exact Real.sqrt_le_sqrt (mul_le_mul_of_nonneg_left (level_le_upper k)
      (mul_nonneg (by norm_num) (r12ShellEnergy_pos k).le))

end KomlosQuarter.R37.Schedule


==> anc/lean/KomlosQuarter/R37/ScheduleMesh.lean <==
import KomlosQuarter.R37.ScheduleThresholds
import KomlosQuarter.R37.WeightedFourth

/-!
# One positive analytic mesh chosen before any state

Source: `quarter/paper/main.tex`, `eq:uncorrected-global-mesh` and
`thm:buffered-exact-step`. Only the depth and finitely many schedule bands
enter this radius. Every smaller positive mesh satisfies the exact analytic
premises of the source-produced successor theorem.
-/
namespace KomlosQuarter.R37.Schedule

open Analytic

noncomputable def massMajorant (R : ℝ) (k : ℕ) : ℝ :=
  2 * Real.exp (lam R k * threshold R k) / (r12ShellEnergy k * capitalScale R k)
noncomputable def linearMajorant (R : ℝ) (k : ℕ) : ℝ := lam R k * (1 + r12ShellEnergy k)
noncomputable def quadraticMajorant (R : ℝ) (k : ℕ) : ℝ :=
  lam R k * r12ShellEnergy k / (2 * threshold R k)
noncomputable def analyticRadius (R : ℝ) (k : ℕ) : ℝ :=
  (1 + (linearMajorant R k + quadraticMajorant R k) +
    3 * massMajorant R k * (linearMajorant R k + quadraticMajorant R k))⁻¹
noncomputable def remainderCoefficient (R : ℝ) (k : ℕ) : ℝ :=
  weightedFourthConstant (massMajorant R k) (linearMajorant R k) (quadraticMajorant R k) *
    (4 * (61 / 18 : ℝ) * (lam R k) ^ 2 + lam R k * beta R k)

theorem analyticRadius_pos (R : ℝ) (k : ℕ) : 0 < analyticRadius R k := by
  have hs := r12ShellEnergy_pos k
  have hB := threshold_pos R k
  have hl := lam_pos R k
  have hK := capitalScale_pos R k
  unfold analyticRadius massMajorant linearMajorant quadraticMajorant
  positivity

theorem curvatureCoefficient_pos (R : ℝ) (k : ℕ) : 0 < 6 * lam R k * beta R k := by
  have hs := r12ShellEnergy_pos k
  have hB := threshold_pos R k
  have hl := lam_pos R k
  unfold beta
  positivity

/-- A finite positive family has a positive common lower bound, also below
one. This includes the empty band family. -/
theorem finite_positive_cutoff (f : ℕ → ℝ) (hf : ∀ k, 0 < f k) (stop : ℕ) :
    ∃ a, 0 < a ∧ a ≤ 1 ∧ ∀ k < stop, a ≤ f k := by
  induction stop with
  | zero => exact ⟨1, zero_lt_one, le_rfl, by intro k hk; omega⟩
  | succ n ih =>
      obtain ⟨a, ha, ha1, hall⟩ := ih
      refine ⟨min a (f n), lt_min ha (hf n), (min_le_left _ _).trans ha1, ?_⟩
      intro k hk
      rcases Nat.lt_or_eq_of_le (Nat.le_of_lt_succ hk) with hkn | rfl
      · exact (min_le_left _ _).trans (hall k hkn)
      · exact min_le_right _ _

structure MeshAdmissible (R : ℝ) (stop : ℕ) (h : ℝ) : Prop where
  positive : 0 < h
  le_one : h ≤ 1
  small : ∀ k < stop, h ≤ analyticRadius R k
  remainder : ∀ k < stop, remainderCoefficient R k * h ≤ 6 * lam R k * beta R k

/-- The fixed finite schedule supplies the whole analytic mesh condition,
uniformly for every smaller positive mesh and every future state. -/
theorem exists_uniform_mesh (R : ℝ) (stop : ℕ) :
    ∃ a, 0 < a ∧ ∀ h, 0 < h → h ≤ a → MeshAdmissible R stop h := by
  let f (k : ℕ) := min (analyticRadius R k)
    ((6 * lam R k * beta R k) / (|remainderCoefficient R k| + 1))
  have hf : ∀ k, 0 < f k := by
    intro k
    exact lt_min (analyticRadius_pos R k)
      (div_pos (curvatureCoefficient_pos R k) (by positivity))
  obtain ⟨a, ha, ha1, hall⟩ := finite_positive_cutoff f hf stop
  refine ⟨a, ha, ?_⟩
  intro h hh hha
  refine ⟨hh, hha.trans ha1, ?_, ?_⟩
  · intro k hk
    exact (hha.trans (hall k hk)).trans (min_le_left _ _)
  · intro k hk
    have hb := (hha.trans (hall k hk)).trans (min_le_right _ _)
    have hx := (le_div_iff₀ (show 0 < |remainderCoefficient R k| + 1 by positivity)).mp hb
    have he : remainderCoefficient R k ≤ |remainderCoefficient R k| + 1 := by
      linarith [le_abs_self (remainderCoefficient R k)]
    have hm := mul_le_mul_of_nonneg_right he hh.le
    nlinarith

end KomlosQuarter.R37.Schedule


==> anc/lean/KomlosQuarter/R37/ScheduleTail.lean <==
import KomlosQuarter.R37.RootCertificate

/-!
# Geometric control after the certified prefix

Source: `quarter/paper/main.tex`, `eq:rational-tail-ratios`.
The rational upper levels grow by less than one and are at least 100 from
index 128. Hence their successive ratio is at most 101/100. Exact power
comparisons yield the source's root ratios 7/8 and 3/4 for these majorants.
-/
namespace KomlosQuarter.R37.Schedule
open scoped BigOperators

theorem upperLevel_tail_step (k : ℕ) :
    upperLevel (k+2) = upperLevel (k+1) + 818310323514/10^12 := by
  simp only [upperLevel, Nat.cast_add, Nat.cast_one]
  ring

set_option maxRecDepth 4000 in
theorem upperLevel_tail_lower {k : ℕ} (hk : 128 ≤ k) : 100 ≤ upperLevel k := by
  cases k with
  | zero => omega
  | succ k =>
      have hm : (127 : ℝ) ≤ k := by exact_mod_cast (show 127 ≤ k by omega)
      simp only [upperLevel]
      nlinarith

theorem upperLevel_tail_ratio {k : ℕ} (hk : 128 ≤ k) :
    upperLevel (k+1) ≤ (101/100 : ℝ) * upperLevel k := by
  have hl := upperLevel_tail_lower hk
  cases k with
  | zero => omega
  | succ k => rw [upperLevel_tail_step]; linarith

theorem upperQuartic_tail_step {k : ℕ} (hk : 128 ≤ k) :
    upperQuartic (k+1) ≤ (7/8 : ℝ)^4 * upperQuartic k := by
  have hu := (sq_le_sq₀ (upperLevel_pos (k+1)).le
    (mul_nonneg (by norm_num) (upperLevel_pos k).le)).mpr (upperLevel_tail_ratio hk)
  cases k with
  | zero => omega
  | succ k =>
      have hf : (1925648/675 : ℝ) * r12ShellEnergy (k+2) / delta (k+2) =
          (17/30) * ((1925648/675) * r12ShellEnergy (k+1) / delta (k+1)) := by
        rw [delta_tail_step, r12ShellEnergy_succ]
        ring
      have hc : 0 ≤ (1925648/675 : ℝ) * r12ShellEnergy (k+2) / delta (k+2) :=
        div_nonneg (mul_nonneg (by norm_num) (r12ShellEnergy_pos _).le) (delta_pos _).le
      calc
        _ = ((1925648/675 : ℝ) * r12ShellEnergy (k+2) / delta (k+2)) * upperLevel (k+2)^2 := by
          unfold upperQuartic; ring
        _ ≤ ((1925648/675 : ℝ) * r12ShellEnergy (k+2) / delta (k+2)) *
            ((101/100 : ℝ) * upperLevel (k+1))^2 := mul_le_mul_of_nonneg_left hu hc
        _ = ((17/30 : ℝ) * (101/100)^2) * upperQuartic (k+1) := by
          rw [hf]; unfold upperQuartic; ring
        _ ≤ _ := mul_le_mul_of_nonneg_right (by norm_num) (upperQuartic_pos _).le

theorem upperQuadratic_tail_step {k : ℕ} (hk : 128 ≤ k) :
    upperQuadratic (k+1) ≤ (3/4 : ℝ)^2 * upperQuadratic k := by
  have hu := upperLevel_tail_ratio hk
  calc
    _ ≤ (244/9 : ℝ) * r12ShellEnergy (k+1) * ((101/100) * upperLevel k) :=
      mul_le_mul_of_nonneg_left hu (mul_nonneg (by norm_num) (r12ShellEnergy_pos _).le)
    _ = ((1/2 : ℝ) * (101/100)) * upperQuadratic k := by
      rw [r12ShellEnergy_succ]; unfold upperQuadratic; ring
    _ ≤ _ := mul_le_mul_of_nonneg_right (by norm_num) (upperQuadratic_pos _).le

theorem root_tail_bounds (m : ℕ) :
    fourthRoot (upperQuartic (128+m)) ≤ (4/10^6 : ℝ) * (7/8)^m ∧
    Real.sqrt (upperQuadratic (128+m)) ≤ (1/10^6 : ℝ) * (3/4)^m := by
  induction m with
  | zero =>
      obtain ⟨ha, hd, hqa, hqd⟩ := root_table_valid ⟨128, by decide⟩
      have hA := fourthRoot_le_of_pow (upperQuartic_pos 128).le ha hqa
      have hD : Real.sqrt (upperQuadratic 128) ≤ (rootD 128 : ℝ)/10^6 := by
        nlinarith [Real.sq_sqrt (upperQuadratic_pos 128).le, Real.sqrt_nonneg (upperQuadratic 128)]
      simpa only [Nat.add_zero, pow_zero, mul_one, rootA, rootD, Nat.cast_ofNat, Nat.cast_one] using And.intro hA hD
  | succ m ih =>
      have hA := fourthRoot_mono (upperQuartic_tail_step (show 128 ≤ 128+m by omega))
      rw [fourthRoot_mul (by norm_num)] at hA
      norm_num [fourthRoot] at hA
      have hD := Real.sqrt_le_sqrt (upperQuadratic_tail_step (show 128 ≤ 128+m by omega))
      rw [Real.sqrt_mul (by norm_num)] at hD
      norm_num at hD
      have hA' : fourthRoot (upperQuartic (128+(m+1))) ≤
          (7/8 : ℝ) * fourthRoot (upperQuartic (128+m)) := by
        simpa only [Nat.add_assoc, fourthRoot] using hA
      have hD' : Real.sqrt (upperQuadratic (128+(m+1))) ≤
          (3/4 : ℝ) * Real.sqrt (upperQuadratic (128+m)) := by
        simpa only [Nat.add_assoc] using hD
      constructor
      · have h := mul_le_mul_of_nonneg_left ih.1 (by norm_num : (0:ℝ) ≤ 7/8)
        exact (hA'.trans h).trans_eq (by rw [pow_succ (7/8 : ℝ) m]; ring)
      · have h := mul_le_mul_of_nonneg_left ih.2 (by norm_num : (0:ℝ) ≤ 3/4)
        exact (hD'.trans h).trans_eq (by rw [pow_succ (3/4 : ℝ) m]; ring)

theorem geometric_prefix_bound {r : ℝ} (hr : 0 ≤ r) (hr1 : r < 1) (n : ℕ) :
    bandSum (fun k => r^k) n ≤ 1/(1-r) := by
  have he : ∀ n, (1-r) * bandSum (fun k => r^k) n = 1-r^n := by
    intro n
    induction n with
    | zero => simp [bandSum]
    | succ n ih => rw [bandSum_succ, pow_succ]; nlinarith
  apply (le_div_iff₀ (by linarith : 0 < 1-r)).mpr
  nlinarith [he n, pow_nonneg hr n]

theorem threshold_tail_sum (n : ℕ) :
    bandSum (fun k => threshold 0 (128+k)) n ≤ (36/10^6 : ℝ) := by
  have ht : bandSum (fun k => threshold 0 (128+k)) n ≤
      (4/10^6 : ℝ) * bandSum (fun k => (7/8 : ℝ)^k) n +
      (1/10^6 : ℝ) * bandSum (fun k => (3/4 : ℝ)^k) n := by
    rw [bandSum, bandSum, bandSum, Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
    exact Finset.sum_le_sum fun k _ =>
      (zero_threshold_majorant (128+k)).trans (add_le_add (root_tail_bounds k).1 (root_tail_bounds k).2)
  have hA := geometric_prefix_bound (r := 7/8) (by norm_num) (by norm_num) n
  have hD := geometric_prefix_bound (r := 3/4) (by norm_num) (by norm_num) n
  norm_num at hA hD
  linarith

theorem zero_threshold_sum_bound (stop : ℕ) :
    bandSum (threshold 0) stop ≤ (683637613/10^6 : ℝ) := by
  have hp : bandSum (threshold 0) 128 ≤ (683637577/10^6 : ℝ) := by
    rw [← root_prefix_sum]
    exact Finset.sum_le_sum fun k hk => root_threshold_bound (by have := Finset.mem_range.mp hk; omega)
  by_cases hs : stop ≤ 128
  · have h := (bandSum_mono (fun k => (threshold_pos 0 k).le) hs).trans hp
    linarith
  · have hstop : stop = 128 + (stop-128) := by omega
    rw [hstop]
    have he : bandSum (threshold 0) (128+(stop-128)) =
        bandSum (threshold 0) 128 + bandSum (fun k => threshold 0 (128+k)) (stop-128) := by
      exact Finset.sum_range_add _ _ _
    rw [he]
    linarith [threshold_tail_sum (stop-128)]

theorem threshold_sum_bound {R : ℝ} (hR : 0 ≤ R) (stop : ℕ) :
    bandSum (threshold R) stop ≤ (17091/25 : ℝ) * fourthRoot (1+R) := by
  have hp : bandSum (threshold R) stop ≤ bandSum (threshold 0) stop * fourthRoot (1+R) := by
    rw [bandSum, bandSum, Finset.sum_mul]
    exact Finset.sum_le_sum fun k _ => threshold_depth_bound hR k
  have hb : bandSum (threshold 0) stop ≤ (17091/25 : ℝ) := by
    linarith [zero_threshold_sum_bound stop]
  exact hp.trans (mul_le_mul_of_nonneg_right hb (fourthRoot_nonneg _))

end KomlosQuarter.R37.Schedule


==> anc/lean/KomlosQuarter/R37/ScheduleThresholds.lean <==
import KomlosQuarter.R37.ScheduleWeights

/-!
# The actual thresholds and capital normalization

Source: `quarter/paper/main.tex`, `eq:schedule-B`,
`eq:potential-parameters` and `lem:schedule`. The nonnegative fourth root
is encoded by two square roots, with its exact fourth power proved below.
No threshold-growth or dangerous-count inequality is an input.
-/
namespace KomlosQuarter.R37.Schedule

noncomputable def fourthRoot (x : ℝ) : ℝ := Real.sqrt (Real.sqrt x)

theorem fourthRoot_nonneg (x : ℝ) : 0 ≤ fourthRoot x := Real.sqrt_nonneg _

theorem fourthRoot_fourth {x : ℝ} (hx : 0 ≤ x) : fourthRoot x ^ 4 = x := by
  unfold fourthRoot
  calc
    _ = ((Real.sqrt (Real.sqrt x)) ^ 2) ^ 2 := by ring
    _ = x := by rw [Real.sq_sqrt (Real.sqrt_nonneg x), Real.sq_sqrt hx]

noncomputable def quarticTerm (R : ℝ) (k : ℕ) : ℝ :=
  (1925648 / 675) * (r12ShellEnergy k * level k * (level k + R) / delta k)

noncomputable def quadraticTerm (k : ℕ) : ℝ := (244 / 9) * r12ShellEnergy k * level k

noncomputable def threshold (R : ℝ) (k : ℕ) : ℝ :=
  fourthRoot (quarticTerm R k) + Real.sqrt (quadraticTerm k)

noncomputable def lam (R : ℝ) (k : ℕ) : ℝ := level k / threshold R k
noncomputable def beta (R : ℝ) (k : ℕ) : ℝ := threshold R k / (2 * r12ShellEnergy k)
noncomputable def theta (R : ℝ) (k : ℕ) : ℝ := threshold R k / ((244 / 9) * r12ShellEnergy k)
noncomputable def rho (R : ℝ) (k : ℕ) : ℝ := 1973 / (100 * threshold R k ^ 2)
noncomputable def capitalScale (R : ℝ) (k : ℕ) : ℝ :=
  lam R k * rho R k * Real.exp (level k) / (2 * (theta R k - lam R k / 2))

theorem quadraticTerm_pos (k : ℕ) : 0 < quadraticTerm k :=
  mul_pos (mul_pos (by norm_num) (r12ShellEnergy_pos k)) (lt_trans zero_lt_one (level_gt_one k))

theorem quarticTerm_pos {R : ℝ} (hR : 0 ≤ R) (k : ℕ) : 0 < quarticTerm R k := by
  have hs := r12ShellEnergy_pos k
  have hd := delta_pos k
  have hL : 0 < level k := lt_trans zero_lt_one (level_gt_one k)
  unfold quarticTerm
  positivity

theorem threshold_pos (R : ℝ) (k : ℕ) : 0 < threshold R k :=
  add_pos_of_nonneg_of_pos (fourthRoot_nonneg _) (Real.sqrt_pos.mpr (quadraticTerm_pos k))

theorem threshold_square (R : ℝ) (k : ℕ) :
    quadraticTerm k ≤ threshold R k ^ 2 := by
  have h := fourthRoot_nonneg (quarticTerm R k)
  have hs := Real.sqrt_nonneg (quadraticTerm k)
  have he := Real.sq_sqrt (quadraticTerm_pos k).le
  unfold threshold
  nlinarith [mul_nonneg h hs]

theorem threshold_fourth_strict {R : ℝ} (hR : 0 ≤ R) (k : ℕ) :
    quarticTerm R k < threshold R k ^ 4 := by
  have hf := fourthRoot_nonneg (quarticTerm R k)
  have hB := threshold_pos R k
  have hlt : fourthRoot (quarticTerm R k) < threshold R k := by
    unfold threshold
    linarith [Real.sqrt_pos.mpr (quadraticTerm_pos k)]
  have hsq := (sq_lt_sq₀ hf hB.le).mpr hlt
  have hfour := (sq_lt_sq₀ (sq_nonneg (fourthRoot (quarticTerm R k)))
    (sq_nonneg (threshold R k))).mpr hsq
  have he := fourthRoot_fourth (quarticTerm_pos hR k).le
  nlinarith

theorem lam_pos (R : ℝ) (k : ℕ) : 0 < lam R k :=
  div_pos (lt_trans zero_lt_one (level_gt_one k)) (threshold_pos R k)

theorem theta_pos (R : ℝ) (k : ℕ) : 0 < theta R k :=
  div_pos (threshold_pos R k) (mul_pos (by norm_num) (r12ShellEnergy_pos k))

theorem lam_le_theta (R : ℝ) (k : ℕ) : lam R k ≤ theta R k := by
  unfold lam theta
  apply (div_le_div_iff₀ (threshold_pos R k)
    (mul_pos (by norm_num) (r12ShellEnergy_pos k))).mpr
  have he := threshold_square R k
  dsimp [quadraticTerm] at he
  nlinarith

theorem normalization_denominator_pos (R : ℝ) (k : ℕ) :
    0 < 2 * (theta R k - lam R k / 2) := by
  linarith [lam_le_theta R k, theta_pos R k]

theorem capitalScale_pos (R : ℝ) (k : ℕ) : 0 < capitalScale R k := by
  have hr : 0 < rho R k := by
    unfold rho
    exact div_pos (by norm_num) (mul_pos (by norm_num) (sq_pos_of_pos (threshold_pos R k)))
  exact div_pos (mul_pos (mul_pos (lam_pos R k) hr) (Real.exp_pos _))
    (normalization_denominator_pos R k)

theorem lam_threshold (R : ℝ) (k : ℕ) : lam R k * threshold R k = level k := by
  unfold lam
  exact div_mul_cancel₀ _ (threshold_pos R k).ne'

theorem theta_beta (R : ℝ) (k : ℕ) : theta R k = beta R k / (4 * (61 / 18 : ℝ)) := by
  unfold theta beta
  ring

theorem capital_normalization (R : ℝ) (k : ℕ) :
    2 * capitalScale R k * (beta R k / (4 * (61 / 18 : ℝ)) - lam R k / 2) =
      lam R k * (1973 / (100 * threshold R k ^ 2)) * Real.exp (lam R k * threshold R k) := by
  rw [← theta_beta, lam_threshold]
  calc
    _ = capitalScale R k * (2 * (theta R k - lam R k / 2)) := by ring
    _ = _ := by
      exact div_mul_cancel₀ _ (normalization_denominator_pos R k).ne'

theorem exp_capitalScale_bound (R : ℝ) (k : ℕ) :
    Real.exp (-level k) * capitalScale R k ≤
      120353 * r12ShellEnergy k * level k / (225 * threshold R k ^ 4) := by
  have hθ := theta_pos R k
  have hden := normalization_denominator_pos R k
  have hr : 0 ≤ rho R k := by unfold rho; positivity
  have hn := mul_nonneg (lam_pos R k).le hr
  calc
    _ = (lam R k * rho R k) / (2 * (theta R k - lam R k / 2)) := by
      unfold capitalScale
      rw [Real.exp_neg]
      field_simp [(Real.exp_pos (level k)).ne']
    _ ≤ (lam R k * rho R k) / theta R k := by
      apply div_le_div_of_nonneg_left hn hθ
      linarith [lam_le_theta R k]
    _ = _ := by
      unfold lam rho theta
      field_simp [(threshold_pos R k).ne', (r12ShellEnergy_pos k).ne']
      ring

theorem quartic_budget_strict {R : ℝ} (hR : 0 ≤ R) (k : ℕ) :
    240706 * r12ShellEnergy k * level k * (level k + R) /
      (225 * threshold R k ^ 4) < 3 * delta k / 8 := by
  have h := threshold_fourth_strict hR k
  have hd := delta_pos k
  have hB := threshold_pos R k
  unfold quarticTerm at h
  have he' :
      (1925648 / 675 : ℝ) * (r12ShellEnergy k * level k * (level k + R)) / delta k <
        threshold R k ^ 4 := by
    calc
      _ = (1925648 / 675 : ℝ) * (r12ShellEnergy k * level k * (level k + R) / delta k) := by ring
      _ < _ := h
  have he := (div_lt_iff₀ hd).mp he'
  apply (div_lt_iff₀ (mul_pos (by norm_num) (pow_pos hB _))).mpr
  nlinarith

/-- The actual schedule, not an independent scalar budget assumption,
supplies the strict dangerous-count coefficient. -/
theorem dangerous_schedule {R : ℝ} (hR : 0 ≤ R) (k : ℕ) :
    2 * Real.exp (-level k) *
      (2 / r12ShellEnergy k + capitalScale R k * (level k + R)) < delta k / 2 := by
  have hp : 0 ≤ level k + R := by linarith [level_gt_one k]
  have hK := mul_le_mul_of_nonneg_right (exp_capitalScale_bound R k) hp
  have hK' : 2 * Real.exp (-level k) * capitalScale R k * (level k + R) ≤
      240706 * r12ShellEnergy k * level k * (level k + R) /
        (225 * threshold R k ^ 4) := by
    calc
      _ = 2 * (Real.exp (-level k) * capitalScale R k * (level k + R)) := by ring
      _ ≤ 2 * (120353 * r12ShellEnergy k * level k /
          (225 * threshold R k ^ 4) * (level k + R)) :=
        mul_le_mul_of_nonneg_left hK (by norm_num)
      _ = _ := by ring
  have hQ := quartic_budget_strict hR k
  have hI := immigration_schedule k
  nlinarith

end KomlosQuarter.R37.Schedule


==> anc/lean/KomlosQuarter/R37/ScheduleWeights.lean <==
import KomlosQuarter.GeometricScheduleR12
import KomlosQuarter.BandsR12

/-!
# The actual R37 weights and logarithmic levels

Source: `quarter/paper/main.tex`, `eq:schedule-weights`, `eq:schedule-B`
and `lem:schedule`. These are the supplied infinite schedule, with exact
finite-prefix mass and logarithmic inequalities for every band.
-/
namespace KomlosQuarter.R37.Schedule

open scoped BigOperators

noncomputable def weight : ℕ → ℝ
  | 0 => 17 / 140
  | k + 1 => r12TailWeight k

noncomputable def delta (k : ℕ) : ℝ := (43 / 80) * weight k

noncomputable def level (k : ℕ) : ℝ :=
  Real.log (32 / (delta k * r12ShellEnergy k))

theorem weight_pos (k : ℕ) : 0 < weight k := by
  cases k <;> simp only [weight, r12TailWeight] <;> positivity

theorem weight_le_one (k : ℕ) : weight k ≤ 1 := by
  cases k with
  | zero => norm_num [weight]
  | succ k =>
      have hp : (15 / 17 : ℝ) ^ k ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
      dsimp [weight, r12TailWeight]
      linarith

theorem weight_prefix (n : ℕ) :
    (∑ k ∈ Finset.range (n + 1), weight k) =
      1 - (123 / 140 : ℝ) * (15 / 17 : ℝ) ^ n := by
  induction n with
  | zero => norm_num [weight]
  | succ n ih =>
      rw [Finset.sum_range_succ, ih]
      simp only [weight, r12TailWeight, pow_succ]
      ring

theorem weight_sum_le_one (stop : ℕ) :
    (∑ k ∈ Finset.range stop, weight k) ≤ 1 := by
  cases stop with
  | zero => simp
  | succ n =>
      rw [weight_prefix]
      have hp : 0 ≤ (123 / 140 : ℝ) * (15 / 17 : ℝ) ^ n := by positivity
      linarith

theorem delta_pos (k : ℕ) : 0 < delta k :=
  mul_pos (by norm_num) (weight_pos k)

theorem delta_sum_le (stop : ℕ) :
    (∑ k ∈ Finset.range stop, delta k) ≤ (43 / 80 : ℝ) := by
  unfold delta
  rw [← Finset.mul_sum]
  have h := mul_le_mul_of_nonneg_left (weight_sum_le_one stop) (by norm_num : (0:ℝ) ≤ 43/80)
  simpa only [mul_one] using h

theorem energy_le_top (k : ℕ) : r12ShellEnergy k ≤ (60 / 7 : ℝ) := by
  have hp : (1 / 2 : ℝ) ^ k ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
  unfold r12ShellEnergy
  linarith

theorem delta_energy_le (k : ℕ) :
    delta k * r12ShellEnergy k ≤ (43 / 80 : ℝ) * (60 / 7) := by
  have hd : delta k ≤ (43 / 80 : ℝ) := by
    unfold delta
    linarith [weight_le_one k]
  exact mul_le_mul hd (energy_le_top k) (r12ShellEnergy_pos k).le (by norm_num)

theorem level_gt_one (k : ℕ) : 1 < level k := by
  have hp := mul_pos (delta_pos k) (r12ShellEnergy_pos k)
  apply (Real.lt_log_iff_exp_lt (div_pos (by norm_num) hp)).mpr
  apply Real.exp_one_lt_three.trans
  apply (lt_div_iff₀ hp).mpr
  linarith [delta_energy_le k]

theorem log_inverse_weight_lt (k : ℕ) : Real.log (1 / weight k) < level k := by
  have hw := weight_pos k
  have hd := delta_pos k
  have hs := r12ShellEnergy_pos k
  apply Real.log_lt_log (div_pos zero_lt_one hw)
  apply (div_lt_div_iff₀ hw (mul_pos hd hs)).mpr
  have h := mul_le_mul_of_nonneg_left (energy_le_top k) hw.le
  unfold delta
  nlinarith

theorem exp_neg_level (k : ℕ) :
    Real.exp (-level k) = delta k * r12ShellEnergy k / 32 := by
  rw [Real.exp_neg, level, Real.exp_log (div_pos (by norm_num)
    (mul_pos (delta_pos k) (r12ShellEnergy_pos k)))]
  simp only [inv_div]

theorem immigration_schedule (k : ℕ) :
    2 * Real.exp (-level k) * (2 / r12ShellEnergy k) = delta k / 8 := by
  rw [exp_neg_level]
  field_simp [(r12ShellEnergy_pos k).ne']
  ring

end KomlosQuarter.R37.Schedule


==> anc/lean/KomlosQuarter/R37/ScheduledCounts.lean <==
import KomlosQuarter.R37.ScheduleThresholds
import KomlosQuarter.R37.HardSpace

/-!
# The actual historical potential closes the next hard-space budget

Source: `quarter/paper/main.tex`, `eq:closed-danger-budget`,
`lem:feasibility` and `prop:uncorrected-trajectory`. The level and threshold
inequalities are instantiated with the supplied schedule at depth R. Neither
dangerous cardinality nor hard-space dimension is an independent premise.
-/
namespace KomlosQuarter.R37

open scoped BigOperators
open KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15
open KomlosQuarter.R16 KomlosQuarter.R17

variable {ι ρ : Type*} [Fintype ι] [Fintype ρ]

/-- The selected uncorrected potential is exactly the same finite sum used
by the accepted historical Jensen/count theorem, in the opposite order. -/
theorem historicalPotential_eq_matrixPotential (s K w : ℕ → ℝ) (stop : ℕ)
    (st : MatrixState ρ ι) :
    historicalPotential s K w stop st = matrixPotential s w K stop st := by
  unfold historicalPotential matrixPotential
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro j _
  exact (Fin.sum_univ_eq_sum_range
    (fun k => w k * Real.exp (matrixBurden s st j k / K k)) stop).symm

/-- At the actual schedule, a historical-potential bound and the stopping
depth inequality yield the strict dangerous budget for every current band. -/
theorem scheduled_dangerous_count (A : ρ → ι → ℝ) (st : MatrixState ρ ι)
    (R : ℝ) (stop : ℕ) (h q : ℝ) (omega : ℕ → ℝ)
    (hR : 0 ≤ R) (hq : 0 < q)
    (hH : 0 < ((aliveSet h st.point).card : ℝ))
    (hdepth : Real.log (q / (aliveSet h st.point).card) ≤ R)
    (hh : ∀ i, HistoryValid (A i) stop (st.rows i))
    (hv : ∀ i, RowProperty (fun _ c => ∀ e,
      (c.records e).Valid (Schedule.threshold R c.band) (Schedule.lam R c.band)
        (omega c.band)) st.point (st.rows i))
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1)
    (henergy : ∀ i c, (st.rows i).mode = .active c →
      r12ShellEnergy c.band / 2 < massOn (aliveSet h st.point) c.coeff)
    (hpot : historicalPotential r12ShellEnergy (Schedule.capitalScale R)
      Schedule.weight stop st ≤ q) (k : ℕ) (hk : k < stop) :
    ((dangerSet st k).card : ℝ) < Schedule.delta k * (aliveSet h st.point).card / 2 := by
  have hw := Schedule.weight_pos k
  have hlog : Real.log (q / (Schedule.weight k * (aliveSet h st.point).card)) ≤
      Schedule.level k + R := by
    have he : q / (Schedule.weight k * (aliveSet h st.point).card) =
        (q / (aliveSet h st.point).card) * (1 / Schedule.weight k) := by ring
    rw [he, Real.log_mul (div_ne_zero hq.ne' hH.ne') (one_div_ne_zero hw.ne')]
    linarith [Schedule.log_inverse_weight_lt k]
  have hc := dangerous_count_of_potential A st r12ShellEnergy (Schedule.threshold R)
    (Schedule.lam R) omega Schedule.weight (Schedule.capitalScale R) stop
    (aliveSet h st.point) hh hv hcol henergy k hk (r12ShellEnergy_pos k)
    (Schedule.capitalScale_pos R k) (fun k => (Schedule.weight_pos k).le) hw hH
    (by simpa only [historicalPotential_eq_matrixPotential] using hpot)
  rw [Schedule.lam_threshold] at hc
  calc
    _ ≤ 2 * (aliveSet h st.point).card * Real.exp (-Schedule.level k) *
        (2 / r12ShellEnergy k + Schedule.capitalScale R k *
          Real.log (q / (Schedule.weight k * (aliveSet h st.point).card))) := hc
    _ ≤ 2 * (aliveSet h st.point).card * Real.exp (-Schedule.level k) *
        (2 / r12ShellEnergy k + Schedule.capitalScale R k * (Schedule.level k + R)) :=
      mul_le_mul_of_nonneg_left (add_le_add (le_refl _)
        (mul_le_mul_of_nonneg_left hlog (Schedule.capitalScale_pos R k).le)) (by positivity)
    _ = (aliveSet h st.point).card * (2 * Real.exp (-Schedule.level k) *
        (2 / r12ShellEnergy k + Schedule.capitalScale R k * (Schedule.level k + R))) := by ring
    _ < (aliveSet h st.point).card * (Schedule.delta k / 2) :=
      mul_lt_mul_of_pos_left (Schedule.dangerous_schedule hR k) hH
    _ = _ := by ring

/-- The next SDP hard fraction now follows from the actual potential and
large-row geometry, with the supplied threshold schedule substituted. -/
theorem scheduled_hardSpace_budget (A : ρ → ι → ℝ) (st : MatrixState ρ ι)
    (R : ℝ) (stop : ℕ) (h q : ℝ) (omega : ℕ → ℝ)
    (hR : 0 ≤ R) (hq : 0 < q)
    (hH : 9 ≤ ((aliveSet h st.point).card : ℝ))
    (hdepth : Real.log (q / (aliveSet h st.point).card) ≤ R)
    (hh : ∀ i, HistoryValid (A i) stop (st.rows i))
    (hv : ∀ i, RowProperty (fun _ c => ∀ e,
      (c.records e).Valid (Schedule.threshold R c.band) (Schedule.lam R c.band)
        (omega c.band)) st.point (st.rows i))
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1)
    (henergy : ∀ i c, (st.rows i).mode = .active c →
      r12ShellEnergy c.band / 2 < massOn (aliveSet h st.point) c.coeff)
    (hlarge : ∀ i, (st.rows i).mode = .large →
      (60 / 7 : ℝ) < massOn (aliveSet h st.point) (A i))
    (hpot : historicalPotential r12ShellEnergy (Schedule.capitalScale R)
      Schedule.weight stop st ≤ q) :
    (Module.finrank ℝ (hardSpace A (Schedule.beta R) st stop h) : ℝ) <
      (241 / 480 : ℝ) * (aliveSet h st.point).card := by
  classical
  apply hardSpace_budget A (Schedule.beta R) st stop h hH hcol hlarge
  intro k
  exact (scheduled_dangerous_count A st R stop h q omega hR hq (by linarith) hdepth
    hh hv hcol henergy hpot k k.isLt).le

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/ScheduledInvariant.lean <==
import KomlosQuarter.R37.GivenInitialization

/-!
# The actual initialized invariant and its scheduled continuation

Source: `quarter/paper/main.tex`, `prop:uncorrected-trajectory`.
This packages previously proved predicates without assuming a valid initial
state. The following initialization theorem constructs all of them at the
given point, and the successor theorem preserves them jointly.
-/
namespace KomlosQuarter.R37

open scoped BigOperators
open KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15
open KomlosQuarter.R16 KomlosQuarter.R17

variable {ι : Type*} {ρ : Type} [Fintype ι] [Fintype ρ] [DecidableEq ι]

structure ScheduledInvariant (A : ρ → ι → ℝ) (R : ℝ) (stop : ℕ) (h q : ℝ)
    (st : MatrixState ρ ι) : Prop where
  cube : ∀ j, |st.point j| ≤ 1
  history : ∀ i, HistoryValid (A i) stop (st.rows i)
  geometry : ∀ i, CurrentFrameBounds r12ShellEnergy (Schedule.threshold R) (st.rows i)
  energy : ∀ i c, (st.rows i).mode = .active c →
    r12ShellEnergy c.band / 2 < massOn (aliveSet h st.point) c.coeff
  large : ∀ i, (st.rows i).mode = .large →
    (60 / 7 : ℝ) < massOn (aliveSet h st.point) (A i)
  coupled : ∀ i, RowProperty (Coupled (Schedule.beta R)) st.point (st.rows i)
  capital : ∀ i, RowProperty (fun _ c => ∀ e,
    (c.records e).Valid (Schedule.threshold R c.band) (Schedule.lam R c.band)
      (2 * h * Real.sqrt (r12ShellEnergy c.band))) st.point (st.rows i)
  potential : historicalPotential r12ShellEnergy (Schedule.capitalScale R)
    Schedule.weight stop st ≤ q

theorem scheduled_initial_state (A : ρ → ι → ℝ) (b : ι → ℝ)
    (R : ℝ) (stop : ℕ) (h : ℝ) (hh : 0 ≤ h) (hb : ∀ j, |b j| ≤ 1) :
    ∃ st, st.point = b ∧
      (∀ i, InitialRowAt r12ShellEnergy (Schedule.threshold R) stop h b (A i) (st.rows i)) ∧
      ScheduledInvariant A R stop h (Fintype.card ι) st := by
  choose rows hi using fun i =>
    initial_row_at_exists r12ShellEnergy (Schedule.threshold R) stop h b (A i)
  let st : MatrixState ρ ι := ⟨b, rows⟩
  refine ⟨st, rfl, hi, hb, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · exact fun i => initial_row_at_history (hi i)
  · exact fun i => initial_row_at_geometry r12ShellEnergy_pos (Schedule.threshold_pos R) (hi i)
  · intro i c hc
    simpa only [r12ShellEnergy_succ] using
      initial_row_at_energy r12ShellEnergy_pos (Schedule.threshold_pos R) (hi i) c hc
  · intro i hc
    simpa only [r12ShellEnergy_zero] using initial_row_at_large_mass (hi i) hc
  · exact fun i => initial_row_at_property _
      (fun k coeff => newborn_coupled (Schedule.beta R) k coeff b) (hi i)
  · intro i
    apply initial_row_at_property _ _ (hi i)
    intro k coeff e
    exact newborn_valid (Schedule.threshold_pos R k) (Schedule.lam_pos R k)
      (by positivity) k coeff b e
  · rw [initial_potential_at st Schedule.weight (Schedule.capitalScale R) hi]
    simpa using mul_le_mul_of_nonneg_left (Schedule.weight_sum_le_one stop)
      (show (0 : ℝ) ≤ Fintype.card ι by positivity)

theorem scheduled_invariant_successor (A : ρ → ι → ℝ) (R : ℝ) (stop : ℕ)
    (h q : ℝ) (st : MatrixState ρ ι)
    (source : BansalJiangA4 (aliveSet h st.point))
    (hR : 0 ≤ R) (hq : 0 < q) (hm : Schedule.MeshAdmissible R stop h)
    (hH : 9 ≤ ((aliveSet h st.point).card : ℝ))
    (hdepth : Real.log (q / (aliveSet h st.point).card) ≤ R)
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1)
    (hi : ScheduledInvariant A R stop h q st) :
    ∃ v st', MatrixStep A r12ShellEnergy (Schedule.threshold R) (Schedule.lam R)
      (Schedule.beta R) stop h v st st' ∧
      ScheduledInvariant A R stop h q st' ∧
      historicalPotential r12ShellEnergy (Schedule.capitalScale R) Schedule.weight stop st' ≤
        historicalPotential r12ShellEnergy (Schedule.capitalScale R) Schedule.weight stop st ∧
      (∀ j, j ∉ aliveSet h st.point → st'.point j = st.point j) ∧
      aliveSet h st'.point ⊆ aliveSet h st.point ∧
      normSq st'.point = normSq st.point + h ^ 2 ∧
      ∀ i, (st.rows i).mode = .large → dot (A i) v = 0 := by
  obtain ⟨v, st', he, hp, hh, hg, hc, hv, hen, hl, hx, hf, ha, ht, hw⟩ :=
    scheduled_buffered_successor A R stop h q st source hR hq hm hH hdepth hcol
      hi.cube hi.history hi.geometry hi.energy hi.large hi.coupled hi.capital hi.potential
  exact ⟨v, st', he, ⟨hx, hh, hg, hen, hl, hc, hv, hp.trans hi.potential⟩,
    hp, hf, ha, ht, hw⟩

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/ScheduledStep.lean <==
import KomlosQuarter.R37.ScheduledCounts
import KomlosQuarter.R37.ScheduleMesh
import KomlosQuarter.R37.LargeRows

/-!
# Local continuation at the actual fixed R37 schedule

Source: `quarter/paper/main.tex`, `prop:uncorrected-trajectory`.
The schedule, dangerous count, concrete hard space, class normalization and
state-independent analytic mesh all feed the same actual successor theorem.
No SDP dimension, affine inequality or potential-mean bound is an input here.
Initialization and the full structural row ledger remain outside this result.
-/
namespace KomlosQuarter.R37

open scoped BigOperators
open KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15
open KomlosQuarter.R16 KomlosQuarter.R17

variable {ι : Type*} {ρ : Type} [Fintype ι] [Fintype ρ] [DecidableEq ι]

/-- One complete continuation using the supplied schedule and the actual
historical-potential invariant. Its successor retains the same record and
geometric contracts needed at the next nonterminal state. -/
theorem scheduled_buffered_successor
    (A : ρ → ι → ℝ) (R : ℝ) (stop : ℕ) (h q : ℝ) (st : MatrixState ρ ι)
    (source : BansalJiangA4 (aliveSet h st.point))
    (hR : 0 ≤ R) (hq : 0 < q) (hm : Schedule.MeshAdmissible R stop h)
    (hH : 9 ≤ ((aliveSet h st.point).card : ℝ))
    (hdepth : Real.log (q / (aliveSet h st.point).card) ≤ R)
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1)
    (hcube : ∀ j, |st.point j| ≤ 1)
    (hhistory : ∀ i, HistoryValid (A i) stop (st.rows i))
    (hgeometry : ∀ i, CurrentFrameBounds r12ShellEnergy (Schedule.threshold R) (st.rows i))
    (henergy : ∀ i c, (st.rows i).mode = .active c →
      r12ShellEnergy c.band / 2 < massOn (aliveSet h st.point) c.coeff)
    (hlarge : ∀ i, (st.rows i).mode = .large →
      (60 / 7 : ℝ) < massOn (aliveSet h st.point) (A i))
    (hcoupled : ∀ i, RowProperty (Coupled (Schedule.beta R)) st.point (st.rows i))
    (hvalid : ∀ i, RowProperty (fun _ c => ∀ b,
      (c.records b).Valid (Schedule.threshold R c.band) (Schedule.lam R c.band)
        (2 * h * Real.sqrt (r12ShellEnergy c.band))) st.point (st.rows i))
    (hpot : historicalPotential r12ShellEnergy (Schedule.capitalScale R)
      Schedule.weight stop st ≤ q) :
    ∃ v st',
      MatrixStep A r12ShellEnergy (Schedule.threshold R) (Schedule.lam R)
        (Schedule.beta R) stop h v st st' ∧
      historicalPotential r12ShellEnergy (Schedule.capitalScale R) Schedule.weight stop st' ≤
        historicalPotential r12ShellEnergy (Schedule.capitalScale R) Schedule.weight stop st ∧
      (∀ i, HistoryValid (A i) stop (st'.rows i)) ∧
      (∀ i, CurrentFrameBounds r12ShellEnergy (Schedule.threshold R) (st'.rows i)) ∧
      (∀ i, RowProperty (Coupled (Schedule.beta R)) st'.point (st'.rows i)) ∧
      (∀ i, RowProperty (fun _ c => ∀ b,
        (c.records b).Valid (Schedule.threshold R c.band) (Schedule.lam R c.band)
          (2 * h * Real.sqrt (r12ShellEnergy c.band))) st'.point (st'.rows i)) ∧
      (∀ i c, (st'.rows i).mode = .active c →
        r12ShellEnergy c.band / 2 < massOn (aliveSet h st'.point) c.coeff) ∧
      (∀ i, (st'.rows i).mode = .large →
        (60 / 7 : ℝ) < massOn (aliveSet h st'.point) (A i)) ∧
      (∀ j, |st'.point j| ≤ 1) ∧
      (∀ j, j ∉ aliveSet h st.point → st'.point j = st.point j) ∧
      aliveSet h st'.point ⊆ aliveSet h st.point ∧
      normSq st'.point = normSq st.point + h ^ 2 ∧
      ∀ i, (st.rows i).mode = .large → dot (A i) v = 0 := by
  have hVR : 0 < ((aliveSet h st.point).card : ℝ) := by linarith
  have hV : 0 < (aliveSet h st.point).card := by exact_mod_cast hVR
  let W := hardSpace A (Schedule.beta R) st stop h
  have hdim := scheduled_hardSpace_budget A st R stop h q
    (fun k => 2 * h * Real.sqrt (r12ShellEnergy k)) hR hq hH hdepth hhistory hvalid
    hcol henergy hlarge hpot
  obtain ⟨v, st', he, hp, hhist, hgeom, hc, hv, hen, hx, hfrozen, halive, hclock, hhard⟩ :=
    source_buffered_successor A r12ShellEnergy (Schedule.threshold R) (Schedule.lam R)
      (Schedule.beta R) (Schedule.capitalScale R) Schedule.weight stop h st source W
      r12ShellEnergy_pos (Schedule.threshold_pos R) (Schedule.lam_pos R)
      (Schedule.capitalScale_pos R) (fun k => (Schedule.weight_pos k).le)
      (fun _ => rfl) hm.positive.le hm.le_one hV hcol hcube hhistory hgeometry henergy
      hcoupled hvalid (point_mem_hardSpace A (Schedule.beta R) st stop h)
      (dangerous_mem_hardSpace A (Schedule.beta R) st stop h hhistory) hdim
      (fun k _ => Schedule.capital_normalization R k) hm.small hm.remainder
  refine ⟨v, st', he, hp, hhist, hgeom, hc, hv, ?_, ?_, hx, hfrozen, halive, hclock, ?_⟩
  · intro i c hc'
    simpa only [r12ShellEnergy_succ] using hen i c hc'
  · simpa only [r12ShellEnergy_zero] using matrixStep_large_mass he
  · intro i hi
    exact hhard (A i) (large_mem_hardSpace A (Schedule.beta R) st stop h i hi)

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/SectionLedger.lean <==
import KomlosQuarter.R37.GivenInitialization

/-!
# The shifted row identity on the actual frozen-coordinate section

Source: `quarter/paper/main.tex`, `lem:section-identity` and
`thm:arbitrary-start`. Each batch stores the normalizer's exact peeled vectors
and their common birth anchor. Completed terms are read from the actual
immutable archive. This file proves identities; numerical ledger charges
are a separate connection.
-/
namespace KomlosQuarter.R37

open scoped BigOperators
open KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15
open KomlosQuarter.R16 KomlosQuarter.R17

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

structure PeelBatch (ι : Type*) where
  peels : List (ℕ × (ι → ℝ))
  anchor : ι → ℝ

def peelValue (ps : List (PeelBatch ι)) (y : ι → ℝ) : ℝ :=
  (ps.map fun p => dot (fun j => (p.peels.map fun a => a.2 j).sum)
    (fun j => y j - p.anchor j)).sum

noncomputable def completedValue (stop : ℕ) (ar : Archive ι) : ℝ :=
  ∑ k ∈ Finset.range stop, match ar k with
    | none => 0
    | some d => dot d.frame.coeff (fun j => d.endpoint j - d.frame.birthPoint j)

def residualValue (r : RowState ι) (y : ι → ℝ) : ℝ :=
  match r.mode with
  | .large => 0
  | .active c => dot c.coeff (fun j => y j - c.birthPoint j)
  | .terminal c anchor => dot c (fun j => y j - anchor j)

def SectionIdentity (a b x : ι → ℝ) (V : Finset ι) (stop : ℕ)
    (r : RowState ι) (ps : List (PeelBatch ι)) : Prop :=
  match r.mode with
  | .large => ps = [] ∧ dot a (fun j => x j - b j) = 0
  | _ => ∀ y, (∀ j, j ∉ V → y j = x j) →
      dot a (fun j => y j - b j) =
        peelValue ps y + completedValue stop r.archive + residualValue r y

omit [DecidableEq ι] in
theorem peelValue_append (ps qs : List (PeelBatch ι)) (y : ι → ℝ) :
    peelValue (ps ++ qs) y = peelValue ps y + peelValue qs y := by
  simp [peelValue]

omit [DecidableEq ι] in
theorem completedValue_empty (stop : ℕ) :
    completedValue stop (emptyArchive : Archive ι) = 0 := by
  simp [completedValue, emptyArchive]

omit [DecidableEq ι] in
theorem completedValue_insert {stop k : ℕ} {ar : Archive ι}
    (hk : k < stop) (hv : ar k = none) (d : Completed ι) :
    completedValue stop (insertArchive ar k d) = completedValue stop ar +
      dot d.frame.coeff (fun j => d.endpoint j - d.frame.birthPoint j) := by
  classical
  have hf : ∀ j, (match insertArchive ar k d j with
      | none => 0
      | some e => dot e.frame.coeff (fun i => e.endpoint i - e.frame.birthPoint i)) =
      (match ar j with
      | none => 0
      | some e => dot e.frame.coeff (fun i => e.endpoint i - e.frame.birthPoint i)) +
      if j = k then dot d.frame.coeff (fun i => d.endpoint i - d.frame.birthPoint i) else 0 := by
    intro j
    by_cases hj : j = k
    · subst j; simp [insertArchive, hv]
    · simp [insertArchive, hj]
  simp only [completedValue, hf, Finset.sum_add_distrib]
  simp [Finset.mem_range.mpr hk]

omit [DecidableEq ι] in
theorem adopted_residual (ar : Archive ι) (nf : NormalForm ι) (x y : ι → ℝ) :
    residualValue (adopt ar x nf) y = dot nf.residual (fun j => y j - x j) := by
  cases hb : nf.band <;> simp [residualValue, adopt, hb, newborn]

omit [DecidableEq ι] in
theorem normalized_pairing {s B : ℕ → ℝ} {stop k : ℕ} {v : ι → ℝ}
    {nf : NormalForm ι} (hn : Normalizes s B stop k v nf) (x y : ι → ℝ) :
    dot v (fun j => y j - x j) = peelValue [⟨nf.peels, x⟩] y +
      dot nf.residual (fun j => y j - x j) := by
  simp only [peelValue, List.map_cons, List.map_nil, List.sum_cons, List.sum_nil, add_zero]
  unfold dot
  rw [← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro j _
  rw [hn.vector_decomposition j]
  ring

theorem shifted_entry_identity (a b x y : ι → ℝ) (V : Finset ι)
    (hz : dot a (fun j => x j - b j) = 0)
    (hf : ∀ j, j ∉ V → y j = x j) :
    dot a (fun j => y j - b j) = dot (restrictTo V a) (fun j => y j - x j) := by
  simpa only [hz, zero_add] using frozen_coordinate_split a b x y V hf

omit [DecidableEq ι] in
theorem shifted_large_step (a b x v : ι → ℝ) (h : ℝ)
    (hz : dot a (fun j => x j - b j) = 0) (ho : dot a v = 0) :
    dot a (fun j => nextPoint h x v j - b j) = 0 := by
  have he : dot a (fun j => nextPoint h x v j - b j) =
      dot a (fun j => x j - b j) + h * dot a v := by
    unfold dot nextPoint
    rw [Finset.mul_sum, ← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl
    intro j _
    ring
  rw [he, hz, ho]
  ring

theorem adopted_section_identity {s B : ℕ → ℝ} {stop : ℕ}
    (a b x : ι → ℝ) (V : Finset ι) (nf : NormalForm ι)
    (hn : Normalizes s B stop 0 (restrictTo V a) nf)
    (hz : dot a (fun j => x j - b j) = 0) :
    SectionIdentity a b x V stop (adopt emptyArchive x nf) [⟨nf.peels, x⟩] := by
  have hid : ∀ y, (∀ j, j ∉ V → y j = x j) →
      dot a (fun j => y j - b j) = peelValue [⟨nf.peels, x⟩] y +
        completedValue stop (adopt emptyArchive x nf).archive +
        residualValue (adopt emptyArchive x nf) y := by
    intro y hf
    rw [shifted_entry_identity a b x y V hz hf, normalized_pairing hn x y,
      adopted_residual]
    simp only [adopt, completedValue_empty, add_zero]
  unfold SectionIdentity
  cases hb : nf.band <;> simpa only [adopt, hb] using hid

/-- The initial tails are exactly one batch from the returned normalizer,
or none for a row that starts large. -/
inductive InitialLedgerAt (s B : ℕ → ℝ) (stop : ℕ) (h : ℝ) (b a : ι → ℝ) :
    RowState ι → List (PeelBatch ι) → Prop
  | large (he : s 0 < squareMass (restrictTo (aliveSet h b) a)) :
      InitialLedgerAt s B stop h b a ⟨emptyArchive, .large⟩ []
  | normalized (nf : NormalForm ι)
      (he : squareMass (restrictTo (aliveSet h b) a) ≤ s 0)
      (hn : Normalizes s B stop 0 (restrictTo (aliveSet h b) a) nf) :
      InitialLedgerAt s B stop h b a (adopt emptyArchive b nf) [⟨nf.peels, b⟩]

theorem initial_row_at_ledger {s B : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    {b a : ι → ℝ} {r : RowState ι} (hi : InitialRowAt s B stop h b a r) :
    ∃ ps, InitialLedgerAt s B stop h b a r ps ∧
      SectionIdentity a b b (aliveSet h b) stop r ps := by
  have hz : dot a (fun j => b j - b j) = 0 := by simp [dot]
  cases hi with
  | large he => exact ⟨[], .large he, rfl, hz⟩
  | normalized nf he hn =>
      exact ⟨_, .normalized nf he hn, adopted_section_identity a b b _ nf hn hz⟩

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/SectionStep.lean <==
import KomlosQuarter.R37.SectionLedger

/-!
# Exact ledger updates on the selected complete event

Source: `quarter/paper/main.tex`, `lem:section-identity`.
The five cases retain the actual normalization witnesses of RowStep. New
peeled batches are anchored at the common endpoint; old batches and completed
archive entries are retained. No scalar row identity is assumed after a step.
-/
namespace KomlosQuarter.R37

open KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15
open KomlosQuarter.R16 KomlosQuarter.R17

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

inductive RowPeelStep (s B lam beta : ℕ → ℝ) (stop : ℕ) (h : ℝ)
    (x v a : ι → ℝ) : RowState ι → RowState ι →
      List (PeelBatch ι) → List (PeelBatch ι) → Prop
  | largeStay (ar : Archive ι) (ps : List (PeelBatch ι))
      (he : s 0 < squareMass (restrictTo (aliveSet h (nextPoint h x v)) a)) :
      RowPeelStep s B lam beta stop h x v a ⟨ar, .large⟩ ⟨ar, .large⟩ ps ps
  | largeEnter (ar : Archive ι) (ps : List (PeelBatch ι)) (nf : NormalForm ι)
      (he : squareMass (restrictTo (aliveSet h (nextPoint h x v)) a) ≤ s 0)
      (hn : Normalizes s B stop 0 (restrictTo (aliveSet h (nextPoint h x v)) a) nf) :
      RowPeelStep s B lam beta stop h x v a ⟨ar, .large⟩
        (adopt ar (nextPoint h x v) nf) ps (ps ++ [⟨nf.peels, nextPoint h x v⟩])
  | activeStay (ar : Archive ι) (ps : List (PeelBatch ι)) (c : CoreFrame ι)
      (ht : terminalFlag s h x v c = false) :
      RowPeelStep s B lam beta stop h x v a ⟨ar, .active c⟩
        ⟨ar, .active (advanceFrame s B lam beta h x v c)⟩ ps ps
  | activeRetire (ar : Archive ι) (ps : List (PeelBatch ι))
      (c : CoreFrame ι) (nf : NormalForm ι)
      (ht : terminalFlag s h x v c = true)
      (hn : Normalizes s B stop (c.band + 1)
        (restrictTo (aliveSet h (nextPoint h x v)) c.coeff) nf) :
      RowPeelStep s B lam beta stop h x v a ⟨ar, .active c⟩
        (adopt (insertArchive ar c.band
          ⟨advanceFrame s B lam beta h x v c, nextPoint h x v⟩)
          (nextPoint h x v) nf) ps (ps ++ [⟨nf.peels, nextPoint h x v⟩])
  | terminalStay (ar : Archive ι) (ps : List (PeelBatch ι)) (c anchor : ι → ℝ) :
      RowPeelStep s B lam beta stop h x v a ⟨ar, .terminal c anchor⟩
        ⟨ar, .terminal c anchor⟩ ps ps

theorem rowPeelStep_matrix_event {s B lam beta : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    {x v a : ι → ℝ} {r r' : RowState ι} {ps ps' : List (PeelBatch ι)}
    (he : RowPeelStep s B lam beta stop h x v a r r' ps ps') :
    RowStep s B lam beta stop h x v a r r' := by
  cases he with
  | largeStay ar ps he => exact .largeStay ar he
  | largeEnter ar ps nf he hn => exact .largeEnter ar nf he hn
  | activeStay ar ps c ht => exact .activeStay ar c ht
  | activeRetire ar ps c nf ht hn => exact .activeRetire ar c nf ht hn
  | terminalStay ar ps c anchor => exact .terminalStay ar c anchor

omit [DecidableEq ι] in
theorem section_identity_of_formula (a b x : ι → ℝ) (V : Finset ι) (stop : ℕ)
    (r : RowState ι) (ps : List (PeelBatch ι)) (hr : r.mode ≠ .large)
    (hi : ∀ y, (∀ j, j ∉ V → y j = x j) →
      dot a (fun j => y j - b j) = peelValue ps y +
        completedValue stop r.archive + residualValue r y) :
    SectionIdentity a b x V stop r ps := by
  unfold SectionIdentity
  cases hm : r.mode with
  | large => exact False.elim (hr hm)
  | active => exact hi
  | terminal => exact hi

/-- The same actual row event supplies both the new peeled history and the
shifted identity on every point of the new frozen-coordinate section. -/
theorem rowStep_section_identity {s B lam beta : ℕ → ℝ} {stop : ℕ} {h : ℝ}
    {a b x v : ι → ℝ} {r r' : RowState ι} (ps : List (PeelBatch ι))
    (he : RowStep s B lam beta stop h x v a r r')
    (hh : HistoryValid a stop r)
    (hi : SectionIdentity a b x (aliveSet h x) stop r ps)
    (hf : ∀ j, j ∉ aliveSet h x → nextPoint h x v j = x j)
    (ha : aliveSet h (nextPoint h x v) ⊆ aliveSet h x)
    (ho : r.mode = .large → dot a v = 0) :
    ∃ ps', RowPeelStep s B lam beta stop h x v a r r' ps ps' ∧
      SectionIdentity a b (nextPoint h x v) (aliveSet h (nextPoint h x v)) stop r' ps' := by
  have hsection : ∀ y : ι → ℝ,
      (∀ j, j ∉ aliveSet h (nextPoint h x v) → y j = nextPoint h x v j) →
      ∀ j, j ∉ aliveSet h x → y j = x j := by
    intro y hy j hj
    exact (hy j (fun hn => hj (ha hn))).trans (hf j hj)
  cases he with
  | largeStay ar he =>
      exact ⟨ps, .largeStay ar ps he, hi.1, shifted_large_step a b x v h hi.2 (ho rfl)⟩
  | largeEnter ar nf he hn =>
      refine ⟨ps ++ [⟨nf.peels, nextPoint h x v⟩], .largeEnter ar ps nf he hn, ?_⟩
      have har : ar = emptyArchive := hh.2
      have hp : ps = [] := hi.1
      rw [har, hp, List.nil_append]
      exact adopted_section_identity a b _ _ nf hn (shifted_large_step a b x v h hi.2 (ho rfl))
  | activeStay ar c ht =>
      refine ⟨ps, .activeStay ar ps c ht, ?_⟩
      intro y hy
      exact hi y (hsection y hy)
  | terminalStay ar c anchor =>
      refine ⟨ps, .terminalStay ar ps c anchor, ?_⟩
      intro y hy
      exact hi y (hsection y hy)
  | activeRetire ar c nf ht hn =>
      refine ⟨ps ++ [⟨nf.peels, nextPoint h x v⟩], .activeRetire ar ps c nf ht hn, ?_⟩
      apply section_identity_of_formula _ _ _ _ _ _ _ (adopt_not_large _ _ nf)
      intro y hy
      have hid := hi y (hsection y hy)
      have hc := terminal_row_refinement s B stop h x v y c nf hn hy
      have harch := completedValue_insert hh.2.1 hh.2.2.1.vacant
        (Completed.mk (advanceFrame s B lam beta h x v c) (nextPoint h x v))
      change dot a (fun j => y j - b j) = peelValue ps y + completedValue stop ar +
        dot c.coeff (fun j => y j - c.birthPoint j) at hid
      rw [peelValue_append, adopted_residual]
      change dot a (fun j => y j - b j) =
        (peelValue ps y + peelValue [⟨nf.peels, nextPoint h x v⟩] y) +
        completedValue stop (insertArchive ar c.band
          ⟨advanceFrame s B lam beta h x v c, nextPoint h x v⟩) +
        dot nf.residual (fun j => y j - nextPoint h x v j)
      rw [harch, hid, hc]
      simp only [peelValue, List.map_cons, List.map_nil, List.sum_cons, List.sum_nil,
        add_zero, advanceFrame]
      ring

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/StateSelection.lean <==
import KomlosQuarter.R37.StateStep
import KomlosQuarter.R37.FrameBounds

/-!
# One actual successor controls the uncorrected historical potential

Source: `quarter/paper/main.tex`, `eq:uncorrected-potential` and
`prop:uncorrected-trajectory`. Component bounds use the same successor family;
the selector retains positive probability, all hard constraints, the history,
the coefficient geometry and the exact squared-norm clock.
This is one-step selection, not the full induction maintaining every premise.
-/
namespace KomlosQuarter.R37

open scoped BigOperators
open KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15
open KomlosQuarter.R16 KomlosQuarter.R17 KomlosQuarter.R19

variable {ι ρ Ω : Type*} [Fintype ι] [Fintype ρ] [Fintype Ω] [DecidableEq ι]

noncomputable def historicalPotential (s K w : ℕ → ℝ) (stop : ℕ)
    (st : MatrixState ρ ι) : ℝ :=
  ∑ k ∈ Finset.range stop, ∑ j, w k * Real.exp (matrixBurden s st j k / K k)

omit [DecidableEq ι] in
/-- Multiplicative component estimates give a bound on the actual summed
historical potential, with frozen-coordinate contributions retained. -/
theorem historicalPotential_mean_le {U : Matrix ι ι ℝ} (law : UnitCovarianceLaw U Ω)
    (s K w : ℕ → ℝ) (stop : ℕ) (st : MatrixState ρ ι)
    (next : Ω → MatrixState ρ ι) (hw : ∀ k, 0 ≤ w k)
    (hcomponent : ∀ k ∈ Finset.range stop, ∀ j,
      (∑ a, law.weight a * Real.exp
        ((matrixBurden s (next a) j k - matrixBurden s st j k) / K k)) ≤ 1) :
    (∑ a, law.weight a * historicalPotential s K w stop (next a)) ≤
      historicalPotential s K w stop st := by
  have hcomp (k : ℕ) (hk : k ∈ Finset.range stop) (j : ι) :
      (∑ a, law.weight a * (w k * Real.exp (matrixBurden s (next a) j k / K k))) ≤
        w k * Real.exp (matrixBurden s st j k / K k) := by
    calc
      _ = (w k * Real.exp (matrixBurden s st j k / K k)) *
          ∑ a, law.weight a * Real.exp
            ((matrixBurden s (next a) j k - matrixBurden s st j k) / K k) := by
        rw [Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro a _
        have he : Real.exp (matrixBurden s (next a) j k / K k) =
            Real.exp (matrixBurden s st j k / K k) *
              Real.exp ((matrixBurden s (next a) j k - matrixBurden s st j k) / K k) := by
          rw [← Real.exp_add]
          congr 1
          ring
        rw [he]
        ring
      _ ≤ (w k * Real.exp (matrixBurden s st j k / K k)) * 1 :=
        mul_le_mul_of_nonneg_left (hcomponent k hk j)
          (mul_nonneg (hw k) (Real.exp_pos _).le)
      _ = _ := mul_one _
  unfold historicalPotential
  simp_rw [Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_le_sum
  intro k hk
  rw [Finset.sum_comm]
  exact Finset.sum_le_sum fun j _ => hcomp k hk j

/-- The potential-decreasing positive atom is an actual complete successor
with the same history, hard-space constraints and geometric clock. -/
theorem select_historical_successor {U : Matrix ι ι ℝ} (law : UnitCovarianceLaw U Ω)
    (A : ρ → ι → ℝ) (s B lam beta K w : ℕ → ℝ) (stop : ℕ) (h : ℝ)
    (st : MatrixState ρ ι) (next : Ω → MatrixState ρ ι)
    (hs : ∀ k, 0 < s k) (hB : ∀ k, 0 < B k) (hh : 0 ≤ h)
    (hcube : ∀ j, |st.point j| ≤ 1)
    (hzero : ∀ j, j ∉ aliveSet h st.point → U j j = 0)
    (W : Set (ι → ℝ)) (hxW : st.point ∈ W)
    (hW : ∀ v ∈ W, ∀ i, ∑ j, U i j * v j = 0)
    (hhistory : ∀ i, HistoryValid (A i) stop (st.rows i))
    (hgeometry : ∀ i, CurrentFrameBounds s B (st.rows i))
    (hnext : ∀ a, MatrixStep A s B lam beta stop h (law.direction a) st (next a))
    (hw : ∀ k, 0 ≤ w k)
    (hcomponent : ∀ k ∈ Finset.range stop, ∀ j,
      (∑ a, law.weight a * Real.exp
        ((matrixBurden s (next a) j k - matrixBurden s st j k) / K k)) ≤ 1) :
    ∃ a, 0 < law.weight a ∧
      historicalPotential s K w stop (next a) ≤ historicalPotential s K w stop st ∧
      MatrixStep A s B lam beta stop h (law.direction a) st (next a) ∧
      (∀ i, HistoryValid (A i) stop ((next a).rows i)) ∧
      (∀ i, CurrentFrameBounds s B ((next a).rows i)) ∧
      (∀ j, |(next a).point j| ≤ 1) ∧
      aliveSet h (next a).point ⊆ aliveSet h st.point ∧
      normSq (next a).point = normSq st.point + h ^ 2 ∧
      ∀ v ∈ W, dot v (law.direction a) = 0 := by
  obtain ⟨a, ha, hscore⟩ := exists_positive_weight_submean law.weight
    (fun a => historicalPotential s K w stop (next a)) law.weight_nonneg law.weight_sum
  have hmean := historicalPotential_mean_le law s K w stop st next hw hcomponent
  have hg := matrix_endpoint_geometry (hnext a) hh hcube
    (law.alive_supported h st.point hzero a ha) (law.unit a ha)
    (law.annihilates st.point (hW st.point hxW) a ha)
  exact ⟨a, ha, hscore.trans hmean, hnext a, matrix_history_preserved (hnext a) hhistory,
    matrixStep_frame_bounds hs hB hgeometry (hnext a), hg.1, hg.2.1, hg.2.2,
    fun v hv => law.annihilates v (hW v hv) a ha⟩

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/StateStep.lean <==
import KomlosQuarter.R37.BufferedStep
import KomlosQuarter.R37.StepGeometry
import KomlosQuarter.R37.LiveState

/-!
# R37 one-step control of the complete historical matrix burden

Source: `quarter/paper/main.tex`, `thm:buffered-exact-step`.
Rows, signs, masses, capitals, gradients and successor burdens are read from
the existing MatrixState/MatrixStep implementation. The hypotheses retain the
predecessor's geometric and capital invariants, the actual raw SDP comparisons,
and the class parameter/mesh conditions. No estimate on a Taylor derivative,
smooth expectation, or complete-event burden is assumed.
-/
namespace KomlosQuarter.R37

open scoped BigOperators
open KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15
open KomlosQuarter.R16 KomlosQuarter.R17 KomlosQuarter.R19
open Analytic

variable {ι ρ Ω : Type*} [Fintype ι] [Fintype ρ] [Fintype Ω] [DecidableEq ι]

/-- The exact normalized directional energy of the predecessor's live records. -/
noncomputable def liveEnergy (s : ℕ → ℝ) (st : MatrixState ρ ι)
    (U : Matrix ι ι ℝ) (K : ℝ) (j : ι) (k : ℕ) : ℝ :=
  (∑ a, liveMass s st j k a * liveCapital st k a *
    (rawDiagonal U (liveCoefficients st k a) / U.trace)) / K

omit [Fintype Ω] [DecidableEq ι] in
theorem liveEnergy_nonneg (s : ℕ → ℝ) (st : MatrixState ρ ι)
    (U : Matrix ι ι ℝ) (K : ℝ) (j : ι) (k : ℕ)
    (hs : 0 ≤ s k) (hK : 0 ≤ K) (ht : 0 ≤ U.trace) (hd : ∀ p, 0 ≤ U p p) :
    0 ≤ liveEnergy s st U K j k := by
  apply div_nonneg _ hK
  apply Finset.sum_nonneg
  intro a _
  exact mul_nonneg (mul_nonneg (liveMass_nonneg s st j k hs a)
    (liveCapital_nonneg st k a))
    (div_nonneg (Finset.sum_nonneg fun p _ => mul_nonneg (sq_nonneg _) (hd p)) ht)

/-- Complete-event exponential control for any actual successor family of
the centrally symmetric law. Bounds are uniform over histories and law atoms
under the stated predecessor invariants and original class constants. -/
theorem matrix_buffered_step {U : Matrix ι ι ℝ} (law : UnitCovarianceLaw U Ω)
    (hsym : CentrallySymmetric law)
    (A : ρ → ι → ℝ) (s B lam beta omega : ℕ → ℝ) (stop : ℕ)
    (st : MatrixState ρ ι) (next : Ω → MatrixState ρ ι) (j : ι) (k : ℕ)
    {K theta eta alpha rho h : ℝ}
    (hs : 0 < s k) (hB : 0 < B k) (hK : 0 < K) (ht : 0 < U.trace)
    (hlam : 0 ≤ lam k) (hbeta : beta k = B k / (2 * s k))
    (heta : 0 ≤ eta) (htheta : 0 ≤ theta) (hrho : 0 ≤ rho)
    (hhistory : ∀ i, HistoryValid (A i) stop (st.rows i))
    (hvalid : ∀ i, RowProperty (fun _ c => ∀ b,
      (c.records b).Valid (B c.band) (lam c.band) (omega c.band)) st.point (st.rows i))
    (hgeometry : ∀ i c, (st.rows i).mode = .active c →
      (∑ p, c.coeff p ^ 2) ≤ s c.band ∧ ∀ p, |c.coeff p| ≤ s c.band / B c.band)
    (hcol : ∀ p, ∑ i, A i p ^ 2 ≤ 1) (hcube : ∀ p, |st.point p| ≤ 1)
    (hzero : ∀ p, p ∉ aliveSet h st.point → U p p = 0)
    (hdiag : ∀ p, 0 ≤ U p p)
    (halpha : ∀ a, alpha * liveMass s st j k a ≤ rho)
    (hsi : ∀ v, rawQuadratic U v ≤ eta * ∑ p, v p ^ 2 * U p p)
    (hasi : ∀ z : (ρ × Bool) → ℝ,
      rawQuadratic U (combinedGradient z (liveGradient beta st k)) ≤
        alpha * ∑ a, z a ^ 2 * rawQuadratic U (liveGradient beta st k a))
    (hparam : 4 * eta * theta = beta k)
    (hnorm : 2 * K * (theta - lam k / 2) = lam k * rho * Real.exp (lam k * B k))
    (hnext : ∀ a, MatrixStep A s B lam beta stop h (law.direction a) st (next a))
    (hh : 0 ≤ h) (hh1 : h ≤ 1)
    (hsmall : let σ := 2 * Real.exp (lam k * B k) / (s k * K)
              let P := lam k * (1 + s k)
              let Q := lam k * s k / (2 * B k)
              h ≤ (1 + (P + Q) + 3 * σ * (P + Q))⁻¹)
    (hmesh : weightedFourthConstant
        (2 * Real.exp (lam k * B k) / (s k * K))
        (lam k * (1 + s k)) (lam k * s k / (2 * B k)) *
      (4 * eta * (lam k) ^ 2 + lam k * beta k) * h ≤ 6 * lam k * beta k) :
    (∑ a, law.weight a * Real.exp
      ((matrixBurden s (next a) j k - matrixBurden s st j k) / K)) ≤
      1 - (lam k * beta k / 2) * h ^ 3 * liveEnergy s st U K j k := by
  have hb : 0 ≤ beta k := by rw [hbeta]; positivity
  have hgeom := liveCoefficients_geometry st s B k hs hB hgeometry
  have heps : ∀ a : ρ × Bool, |signValue a.2| ≤ 1 := by
    intro a; cases a.2 <;> norm_num [signValue]
  have hcoeff := law_coefficient_bounds law (liveCoefficients st k)
    (fun a => signValue a.2) st.point hlam hs hB hbeta heps
    (fun a => (hgeom a).2) hcube (fun a => (hgeom a).1)
  have hcap : ∀ a p, beta k * |liveCoefficients st k a p| ≤ 1/2 := by
    intro a p
    calc
      _ ≤ beta k * (s k / B k) := mul_le_mul_of_nonneg_left ((hgeom a).2 p) hb
      _ = _ := by rw [hbeta]; field_simp
  have hbuffer : ∀ p, U p p ≠ 0 → |st.point p| ≤ 1-h := by
    intro p hp
    have hm : p ∈ aliveSet h st.point := by
      by_contra hn; exact hp (hzero p hn)
    exact ((mem_aliveSet h st.point p).mp hm).le
  have hgrad := fun a => movingGradient_buffered_diagonal U (liveCoefficients st k a)
    st.point (heps a) hb hh1 (hcap a) hdiag hbuffer
  have hbound := buffered_smooth_step law hsym (liveMass s st j k) (liveCapital st k)
    (liveGradient beta st k) (liveCoefficients st k) ht hK hlam hb heta htheta
    (liveMass_nonneg s st j k hs.le) (liveCapital_nonneg st k)
    (liveCapital_le st B lam omega k hvalid) hrho halpha hdiag hgrad hsi hasi hparam hnorm
    (liveWeight_sum_le A st s B lam omega stop hhistory hvalid hcol j k hs hK)
    (by positivity) (by positivity)
    (fun a ha i => (hcoeff a ha i).1) (fun a ha i => (hcoeff a ha i).2.2)
    hh hh1 hsmall hmesh
  apply le_trans _ hbound
  apply Finset.sum_le_sum
  intro a _
  exact mul_le_mul_of_nonneg_left
    (matrixStep_exp_le j k hs hK (hnext a) hhistory) (law.weight_nonneg a)

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/StepGeometry.lean <==
import KomlosQuarter.R37.CovarianceJets

/-!
# Coefficient bounds from the actual buffered geometry

Source: `quarter/paper/main.tex`, `eq:buffer-gradient`,
`eq:one-step-uniform`, and `eq:buffer-uniform-parameters`.
The coordinate cap, original core mass, cube and unit direction supply the
analytic majorants; they are not assumptions about Taylor derivatives.
-/
namespace KomlosQuarter.R37.Analytic

open scoped BigOperators
open KomlosQuarter.R19

/-- The sharper scalar moving-gradient estimate on the buffered cube. -/
theorem movingGradient_buffered {eps beta c x h : ℝ}
    (heps : |eps| ≤ 1) (hbeta : 0 ≤ beta)
    (hcap : beta * |c| ≤ 1 / 2) (hx : |x| ≤ 1 - h) (_hh1 : h ≤ 1) :
    |eps * c - 2 * beta * c ^ 2 * x| ≤ (2 - h) * |c| := by
  have hfirst : |eps * c| ≤ |c| := by
    simpa only [one_mul, abs_mul] using mul_le_mul_of_nonneg_right heps (abs_nonneg c)
  have hc : 2 * beta * |c| ^ 2 ≤ |c| := by
    nlinarith [mul_le_mul_of_nonneg_right hcap (abs_nonneg c)]
  have he : |2 * beta * c ^ 2 * x| ≤ |c| * (1 - h) := by
    rw [abs_mul, abs_of_nonneg (show 0 ≤ 2 * beta * c ^ 2 by positivity)]
    have hc' : 2 * beta * c ^ 2 ≤ |c| := by simpa only [sq_abs] using hc
    exact mul_le_mul hc' hx (abs_nonneg x) (abs_nonneg c)
  calc
    _ ≤ |eps * c| + |2 * beta * c ^ 2 * x| := by
      simpa only [sub_eq_add_neg, abs_neg] using abs_add_le (eps*c) (-(2*beta*c^2*x))
    _ ≤ |c| + |c| * (1 - h) := add_le_add hfirst he
    _ = _ := by ring

variable {ι Ω : Type*} [Fintype ι] [Fintype Ω]

omit [Fintype ι] [Fintype Ω] in
/-- Frozen coordinates contribute zero to the weighted gradient comparison. -/
theorem movingGradient_buffered_diagonal (U : Matrix ι ι ℝ)
    (c x : ι → ℝ) {eps beta h : ℝ}
    (heps : |eps| ≤ 1) (hbeta : 0 ≤ beta) (hh1 : h ≤ 1)
    (hcap : ∀ j, beta * |c j| ≤ 1 / 2)
    (hdiag : ∀ j, 0 ≤ U j j)
    (hx : ∀ j, U j j ≠ 0 → |x j| ≤ 1 - h) :
    ∀ j, movingGradient eps beta c x j ^ 2 * U j j ≤
      (2 - h) ^ 2 * c j ^ 2 * U j j := by
  intro j
  by_cases hz : U j j = 0
  · simp [hz]
  · have hg := movingGradient_buffered heps hbeta (hcap j) (hx j hz) hh1
    have h2 : 0 ≤ 2-h := by linarith
    have hs := (sq_le_sq₀ (abs_nonneg _) (mul_nonneg h2 (abs_nonneg (c j)))).2 hg
    have hs' : movingGradient eps beta c x j ^ 2 ≤ (2-h)^2 * c j ^ 2 := by
      simpa only [sq_abs, mul_pow, movingGradient] using hs
    exact mul_le_mul_of_nonneg_right hs' (hdiag j)

omit [Fintype Ω] in
/-- The rational linear majorant `1+s` follows from the core mass and unit
norm, via Cauchy--Schwarz and `2 sqrt(s) ≤ 1+s`. -/
theorem movingGradient_dot_le (c x v : ι → ℝ) {eps beta s : ℝ}
    (heps : |eps| ≤ 1) (hbeta : 0 ≤ beta)
    (hcap : ∀ j, beta * |c j| ≤ 1 / 2) (hx : ∀ j, |x j| ≤ 1)
    (hmass : ∑ j, c j ^ 2 ≤ s) (hv : normSq v = 1) :
    |dot (movingGradient eps beta c x) v| ≤ 1 + s := by
  have hs : 0 ≤ s := (Finset.sum_nonneg fun j _ => sq_nonneg (c j)).trans hmass
  have hg : (∑ j, movingGradient eps beta c x j ^ 2) ≤ 4 * s := by
    calc
      _ ≤ ∑ j, 4 * c j ^ 2 := Finset.sum_le_sum fun j _ =>
        movingGradient_sq_le_four_mul heps hbeta (hcap j) (hx j)
      _ ≤ 4 * s := by rw [← Finset.mul_sum]; exact mul_le_mul_of_nonneg_left hmass (by norm_num)
  have hcs := Finset.sum_mul_sq_le_sq_mul_sq Finset.univ (movingGradient eps beta c x) v
  change (dot (movingGradient eps beta c x) v) ^ 2 ≤ _ * normSq v at hcs
  rw [hv, mul_one] at hcs
  have hd := hcs.trans hg
  nlinarith [sq_abs (dot (movingGradient eps beta c x) v),
    abs_nonneg (dot (movingGradient eps beta c x) v), sq_nonneg (s - 1)]

omit [Fintype Ω] in
/-- A coordinate peeling cap bounds the actual diagonal decrement. -/
theorem coreQuadraticForm_le_cap (c v : ι → ℝ) {M : ℝ}
    (hM : 0 ≤ M) (hc : ∀ j, |c j| ≤ M) (hv : normSq v = 1) :
    coreQuadraticForm c v ≤ M ^ 2 := by
  calc
    _ ≤ ∑ j, M ^ 2 * v j ^ 2 := by
      apply Finset.sum_le_sum
      intro j _
      have hs := (sq_le_sq₀ (abs_nonneg _) hM).2 (hc j)
      exact mul_le_mul_of_nonneg_right (by simpa only [sq_abs] using hs) (sq_nonneg _)
    _ = M ^ 2 := by rw [← Finset.mul_sum]; change M^2 * normSq v = _; rw [hv, mul_one]

/-- Both exact manuscript coefficient majorants hold on every positive atom. -/
theorem law_coefficient_bounds {U : Matrix ι ι ℝ} (law : UnitCovarianceLaw U Ω)
    {α : Type*} (c : α → ι → ℝ) (eps : α → ℝ) (x : ι → ℝ)
    {lam beta s B : ℝ} (hlam : 0 ≤ lam) (hs : 0 < s) (hB : 0 < B)
    (hbeta : beta = B / (2 * s)) (heps : ∀ i, |eps i| ≤ 1)
    (hcap : ∀ i j, |c i j| ≤ s / B) (hx : ∀ j, |x j| ≤ 1)
    (hmass : ∀ i, ∑ j, c i j ^ 2 ≤ s) :
    ∀ a, 0 < law.weight a → ∀ i,
      |linearCoefficient law (fun i => movingGradient (eps i) beta (c i) x) lam a i| ≤
        lam * (1 + s) ∧
      0 ≤ quadraticCoefficient law c lam beta a i ∧
      quadraticCoefficient law c lam beta a i ≤ lam * s / (2 * B) := by
  have hb : 0 ≤ beta := by rw [hbeta]; positivity
  have hbc : ∀ i j, beta * |c i j| ≤ 1 / 2 := by
    intro i j
    calc
      _ ≤ beta * (s / B) := mul_le_mul_of_nonneg_left (hcap i j) hb
      _ = 1 / 2 := by rw [hbeta]; field_simp
  intro a ha i
  constructor
  · have hd := movingGradient_dot_le (c i) x (law.direction a) (heps i) hb (hbc i) hx
      (hmass i) (law.unit a ha)
    simpa only [linearCoefficient, abs_mul, abs_of_nonneg hlam] using
      mul_le_mul_of_nonneg_left hd hlam
  · constructor
    · exact mul_nonneg (mul_nonneg hlam hb) (coreQuadraticForm_nonneg _ _)
    · have hd := coreQuadraticForm_le_cap (c i) (law.direction a)
        (div_nonneg hs.le hB.le) (hcap i) (law.unit a ha)
      calc
        _ ≤ lam * beta * (s / B) ^ 2 := mul_le_mul_of_nonneg_left hd (mul_nonneg hlam hb)
        _ = _ := by rw [hbeta]; field_simp

end KomlosQuarter.R37.Analytic


==> anc/lean/KomlosQuarter/R37/StoppingDepth.lean <==
import KomlosQuarter.TerminalTargetR12
import KomlosQuarter.R37.GivenMesh

/-!
# The stopping target supplies the logarithmic depth condition

Source: `quarter/paper/main.tex`, `prop:uncorrected-trajectory`.
The equality case is retained: above max(ceil(q exp(-R))-1,8), the alive
count is at least the analytic ceiling and at least nine.
-/
namespace KomlosQuarter.R37

noncomputable def stoppingTarget (q R : ℝ) : ℕ := r12Target ⌈q * Real.exp (-R)⌉₊

theorem stopping_depth {q R : ℝ} {H : ℕ} (hq : 0 < q)
    (h : stoppingTarget q R < H) :
    9 ≤ (H : ℝ) ∧ Real.log (q / H) ≤ R := by
  have h9 : 9 ≤ H := nine_le_of_target_lt h
  have hH : (0 : ℝ) < H := by exact_mod_cast (show 0 < H by omega)
  have hceil : ⌈q * Real.exp (-R)⌉₊ ≤ H := analytic_ceiling_le_of_target_lt h
  have he : q * Real.exp (-R) ≤ (H : ℝ) :=
    (Nat.le_ceil _).trans (by exact_mod_cast hceil)
  have he' : q / Real.exp R ≤ (H : ℝ) := by
    simpa only [Real.exp_neg, div_eq_mul_inv] using he
  have hmul := (div_le_iff₀ (Real.exp_pos R)).mp he'
  refine ⟨by exact_mod_cast h9, (Real.log_le_iff_le_exp (div_pos hq hH)).mpr ?_⟩
  exact (div_le_iff₀ hH).mpr (by nlinarith)

theorem cube_normSq_le_card {ι : Type*} [Fintype ι] (x : ι → ℝ)
    (hx : ∀ j, |x j| ≤ 1) : normSq x ≤ (Fintype.card ι : ℝ) := by
  calc
    _ ≤ ∑ j, (1 : ℝ) := Finset.sum_le_sum fun j _ => by
      have h := abs_le.mp (hx j)
      nlinarith [sq_nonneg (x j)]
    _ = _ := by simp

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/SymmetricLaw.lean <==
import KomlosQuarter.GramCovarianceR19

/-!
# Central symmetry of the actual R19 covariance construction

Source: `quarter/paper/main.tex`, Lemma `lem:spectral-direction` and the
proof of `thm:buffered-exact-step`. The accepted unit covariance interface
alone does not imply symmetry. Here symmetry is proved for its Gram constructor.
-/

namespace KomlosQuarter.R37

open scoped BigOperators
open R19

variable {ι κ Ω : Type*} [Fintype ι] [Fintype κ] [Fintype Ω]

/-- Equality of all finite expectations under negation of the direction. -/
def CentrallySymmetric {U : Matrix ι ι ℝ} (law : UnitCovarianceLaw U Ω) : Prop :=
  ∀ f : (ι → ℝ) → ℝ,
    (∑ a, law.weight a * f (fun i => -law.direction a i)) =
      ∑ a, law.weight a * f (law.direction a)

omit [Fintype Ω] in
/-- Opposite signed Gram atoms have equal weights, including zero Gram rows. -/
theorem lawOfGram_centrallySymmetric
    (U : Matrix ι ι ℝ) (B : κ → ι → ℝ)
    (hgram : ∀ i j, U i j = ∑ r, B r i * B r j) (ht : 0 < U.trace) :
    CentrallySymmetric (lawOfGram U B hgram ht) := by
  intro f
  simp only [lawOfGram, Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro r _
  rw [Fintype.sum_bool, Fintype.sum_bool]
  have hp : spectralAtom (fun i r => normalizedRow B r i) (r, false) =
      (fun i => normalizedRow B r i) := by
    funext i
    simp [spectralAtom]
  have hn : spectralAtom (fun i r => normalizedRow B r i) (r, true) =
      (fun i => -normalizedRow B r i) := by
    funext i
    simp [spectralAtom]
  simp only [hp, hn, neg_neg, spectralAtomWeight, add_comm]

omit [Fintype κ] [Fintype Ω] in
/-- The PSD construction supplies symmetry as well as the full accepted unit
covariance law; symmetry is not an extra matrix hypothesis. -/
theorem psd_symmetric_unit_covariance_law
    (U : Matrix ι ι ℝ) (hU : U.PosSemidef) (ht : 0 < U.trace) :
    ∃ law : UnitCovarianceLaw U (ι × Bool), CentrallySymmetric law := by
  obtain ⟨B, hB⟩ := psd_has_gram_factor U hU
  exact ⟨lawOfGram U B hB ht, lawOfGram_centrallySymmetric U B hB ht⟩

omit [Fintype κ] in
/-- Every odd observable, including cubic directional jets, has zero mean. -/
theorem symmetric_odd_mean_zero {U : Matrix ι ι ℝ}
    (law : UnitCovarianceLaw U Ω) (hs : CentrallySymmetric law)
    (f : (ι → ℝ) → ℝ) (hf : ∀ v, f (fun i => -v i) = -f v) :
    ∑ a, law.weight a * f (law.direction a) = 0 := by
  have h := hs f
  simp only [hf, mul_neg, Finset.sum_neg_distrib] at h
  linarith

omit [Fintype κ] in
/-- Reversing both the time parameter and direction makes the smooth
finite expectation even. The event/capping map is not assumed symmetric. -/
theorem symmetric_expectation_even {U : Matrix ι ι ℝ}
    (law : UnitCovarianceLaw U Ω) (hs : CentrallySymmetric law)
    (F : ℝ → (ι → ℝ) → ℝ)
    (hF : ∀ t v, F (-t) v = F t (fun i => -v i)) (t : ℝ) :
    (∑ a, law.weight a * F (-t) (law.direction a)) =
      ∑ a, law.weight a * F t (law.direction a) := by
  simp only [hF]
  exact hs (F t)

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/SymmetricTaylor.lean <==
import KomlosQuarter.R37.WeightedFourth
import KomlosQuarter.R37.CovarianceJets
import KomlosQuarter.R37.SymmetricLaw

/-!
# Symmetric finite expectations of the actual Taylor jets

Source: `quarter/paper/main.tex`, proof of `thm:buffered-exact-step`.
Central symmetry removes the cubic term of the actual smooth exponential;
it is not imposed on the complete capped event map.
-/
namespace KomlosQuarter.R37.Analytic

open scoped BigOperators
open KomlosQuarter.R19

variable {ι α Ω : Type*} [Fintype ι] [Fintype α] [Fintype Ω]

omit [Fintype ι] [Fintype Ω] in
/-- The actual third derivative at zero is odd under reversal of every
linear coefficient, with the quadratic coefficients held fixed. -/
theorem outerD3_neg_linear_zero (r p q : α → ℝ) (K : ℝ) :
    outerD3 r (fun i => -p i) q K 0 = -outerD3 r p q K 0 := by
  have h1 : innerD1 r (fun i => -p i) q 0 = -innerD1 r p q 0 := by
    unfold innerD1
    rw [← Finset.sum_neg_distrib]
    apply Finset.sum_congr rfl
    intro i _
    simp [quadraticExpD1, quadraticExp]
  have h2 : innerD2 r (fun i => -p i) q 0 = innerD2 r p q 0 := by
    simp [innerD2, quadraticExpD2, quadraticExp]
  have h3 : innerD3 r (fun i => -p i) q 0 = -innerD3 r p q 0 := by
    unfold innerD3
    rw [← Finset.sum_neg_distrib]
    apply Finset.sum_congr rfl
    intro i _
    simp only [quadraticExpD3, quadraticExp, mul_zero, sub_zero,
      zero_pow (by decide : (2 : ℕ) ≠ 0), Real.exp_zero, one_mul]
    ring
  simp only [outerD3, outerValue_zero, one_mul, h1, h2, h3]
  ring

/-- The actual third derivative has zero mean for the constructed symmetric
law. This conclusion is derived rather than assumed as a Taylor premise. -/
theorem outerD3_mean_zero {U : Matrix ι ι ℝ} (law : UnitCovarianceLaw U Ω)
    (hs : CentrallySymmetric law)
    (r : α → ℝ) (e c : α → ι → ℝ) (lam beta K : ℝ) :
    (∑ a, law.weight a * outerD3 r (linearCoefficient law e lam a)
      (quadraticCoefficient law c lam beta a) K 0) = 0 := by
  let p : (ι → ℝ) → α → ℝ := fun v i => lam * dot (e i) v
  let q : (ι → ℝ) → α → ℝ := fun v i => lam * beta * coreQuadraticForm (c i) v
  apply symmetric_odd_mean_zero law hs (fun v => outerD3 r (p v) (q v) K 0)
  intro v
  have hp : p (fun j => -v j) = fun i => -p v i := by
    funext i
    simp [p, dot, mul_neg, Finset.sum_neg_distrib]
  have hq : q (fun j => -v j) = q v := by
    funext i
    simp [q, coreQuadraticForm]
  rw [hp, hq]
  exact outerD3_neg_linear_zero r (p v) (q v) K

/-- A centrally symmetric covariance law gives the genuine fourth-order
finite-mean Taylor bound. Weights `r` are already normalized by the potential
scale. Bounds are required only on positive-weight atoms. -/
theorem symmetric_mean_fourth_taylor {U : Matrix ι ι ℝ}
    (law : UnitCovarianceLaw U Ω) (hs : CentrallySymmetric law)
    (r : α → ℝ) (e c : α → ι → ℝ) (lam beta σ P Q h : ℝ)
    (hr : ∀ i, 0 ≤ r i) (hσ : ∑ i, r i ≤ σ)
    (hP : 0 ≤ P) (hQ : 0 ≤ Q)
    (hp : ∀ a, 0 < law.weight a → ∀ i, |linearCoefficient law e lam a i| ≤ P)
    (hq : ∀ a, 0 < law.weight a → ∀ i, 0 ≤ quadraticCoefficient law c lam beta a i)
    (hqQ : ∀ a, 0 < law.weight a → ∀ i, quadraticCoefficient law c lam beta a i ≤ Q)
    (hh : 0 ≤ h) (hsmall : h ≤ (1 + (P + Q) + 3 * σ * (P + Q))⁻¹) :
    (∑ a, law.weight a * outerValue r (linearCoefficient law e lam a)
      (quadraticCoefficient law c lam beta a) 1 h) ≤
      1 + ((∑ a, law.weight a * outerD2 r (linearCoefficient law e lam a)
        (quadraticCoefficient law c lam beta a) 1 0) / 2) * h ^ 2 +
      (weightedFourthConstant σ P Q / 24) * h ^ 4 *
        ∑ a, law.weight a * ∑ i, r i *
          ((linearCoefficient law e lam a i) ^ 2 + quadraticCoefficient law c lam beta a i) := by
  let p := linearCoefficient law e lam
  let q := quadraticCoefficient law c lam beta
  let C := weightedFourthConstant σ P Q
  let W (a : Ω) := ∑ i, r i * ((p a i) ^ 2 + q a i)
  have hpoint (a : Ω) : law.weight a * outerValue r (p a) (q a) 1 h ≤
      law.weight a * (1 + outerD1 r (p a) (q a) 1 0 * h +
        (outerD2 r (p a) (q a) 1 0 / 2) * h ^ 2 +
        (outerD3 r (p a) (q a) 1 0 / 6) * h ^ 3 + (C * W a / 24) * h ^ 4) := by
    by_cases ha : 0 < law.weight a
    · apply mul_le_mul_of_nonneg_left _ (law.weight_nonneg a)
      apply outer_fourth_taylor r (p a) (q a) 1 hh
      intro t ht
      exact (le_abs_self _).trans (weighted_fourth_bound r (p a) (q a) t σ P Q
        hr hσ hP hQ (hp a ha) (hq a ha) (hqQ a ha)
        (by rw [abs_of_nonneg ht.1]; exact ht.2.trans hsmall))
    · have hz : law.weight a = 0 := le_antisymm (le_of_not_gt ha) (law.weight_nonneg a)
      simp [hz]
  have htotal := Finset.sum_le_sum (fun a (_ : a ∈ (Finset.univ : Finset Ω)) => hpoint a)
  have hpoly : (∑ a, law.weight a * (1 + outerD1 r (p a) (q a) 1 0 * h +
      (outerD2 r (p a) (q a) 1 0 / 2) * h ^ 2 +
      (outerD3 r (p a) (q a) 1 0 / 6) * h ^ 3 + (C * W a / 24) * h ^ 4)) =
      (∑ a, law.weight a) + (∑ a, law.weight a * outerD1 r (p a) (q a) 1 0) * h +
      ((∑ a, law.weight a * outerD2 r (p a) (q a) 1 0) / 2) * h ^ 2 +
      ((∑ a, law.weight a * outerD3 r (p a) (q a) 1 0) / 6) * h ^ 3 +
      (C / 24) * h ^ 4 * ∑ a, law.weight a * W a := by
    simp_rw [Finset.sum_div, Finset.sum_mul, Finset.mul_sum]
    simp_rw [← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl
    intro a _
    ring
  rw [hpoly, law.weight_sum, outerD1_mean_zero law r e c lam beta 1,
    outerD3_mean_zero law hs r e c lam beta 1] at htotal
  simpa only [zero_mul, zero_div, add_zero] using htotal

/-- The buffer's negative curvature absorbs the fourth-order remainder at
positive mesh. This is the final scalar inequality of the R37 one-step proof. -/
theorem buffer_absorbs_fourth {F S E D lam beta Γ h : ℝ}
    (hD : 0 ≤ D) (hlb : 0 ≤ lam * beta) (hh : 0 ≤ h) (hh1 : h ≤ 1)
    (hmesh : Γ * h ≤ 6 * lam * beta)
    (hsecond : S ≤ -(lam * beta / 2) * (4 * h - h ^ 2) * D)
    (henergy : E ≤ Γ * D)
    (hTaylor : F ≤ 1 + (S / 2) * h ^ 2 + (E / 24) * h ^ 4) :
    F ≤ 1 - (lam * beta / 2) * h ^ 3 * D := by
  have h2 := mul_le_mul_of_nonneg_right hsecond (sq_nonneg h)
  have h4 := mul_le_mul_of_nonneg_right henergy (pow_nonneg hh 4)
  have hm := mul_le_mul_of_nonneg_right hmesh (mul_nonneg (pow_nonneg hh 3) hD)
  have hb := mul_nonneg (mul_nonneg hlb (pow_nonneg hh 3))
    (mul_nonneg (sub_nonneg.mpr hh1) hD)
  nlinarith [h2, h4, hm, hb]

end KomlosQuarter.R37.Analytic


==> anc/lean/KomlosQuarter/R37/TrackedPath.lean <==
import KomlosQuarter.R37.TrackedState
import KomlosQuarter.R37.StoppingDepth
import KomlosQuarter.DeterministicPath

/-!
# A finite actual trajectory from the initialized invariant

Source: `quarter/paper/main.tex`, `prop:uncorrected-trajectory`.
Selection occurs in the subtype of states with the proved invariant, including
the shifted section identity and exact peeled histories. The source parameter
is A.4 for each actual finite alive space. The norm clock forces termination;
no path, successor invariant, or partial endpoint is an input here.
-/
namespace KomlosQuarter.R37

open scoped BigOperators
open KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15
open KomlosQuarter.R16 KomlosQuarter.R17

variable {ι : Type*} {ρ : Type} [Fintype ι] [Fintype ρ] [DecidableEq ι]

omit [Fintype ρ] in
theorem tracked_prefix_geometry {A : ρ → ι → ℝ} {R h : ℝ} {stop N : ℕ}
    (states : ℕ → TrackedState ρ ι)
    (he : ∀ t < N, TrackedStep A R stop h (states t) (states (t+1))) :
    ∀ t ≤ N,
      aliveSet h (states t).matrix.point ⊆ aliveSet h (states 0).matrix.point ∧
      (∀ j, j ∉ aliveSet h (states 0).matrix.point →
        (states t).matrix.point j = (states 0).matrix.point j) ∧
      normSq (states t).matrix.point = normSq (states 0).matrix.point + (t : ℝ) * h ^ 2 := by
  intro t
  induction t with
  | zero => intro _; exact ⟨Finset.Subset.refl _, by simp, by simp⟩
  | succ t ih =>
      intro ht
      have htN : t < N := by omega
      obtain ⟨ha, hf, hc⟩ := ih (by omega)
      obtain ⟨v, _, _, hfix, halive, hclock, _⟩ := he t htN
      refine ⟨halive.trans ha, ?_, ?_⟩
      · intro j hj
        exact (hfix j (fun hin => hj (ha hin))).trans (hf j hj)
      · rw [hclock, hc, Nat.cast_succ]
        ring

/-- The finite path includes actual matrix/peel events, nonincreasing potential,
the full shifted row identity and the exact given-point clock. The numerical
row-ledger estimate and buffered endpoint rounding are not claimed here. -/
theorem finite_tracked_path (A : ρ → ι → ℝ) (b : ι → ℝ)
    (R : ℝ) (stop : ℕ) (h q : ℝ)
    (source : ∀ V : Finset ι, BansalJiangA4 V)
    (hR : 0 ≤ R) (hq : 0 < q) (hm : Schedule.MeshAdmissible R stop h)
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1)
    (initial : TrackedState ρ ι) (hi : TrackedInvariant A b R stop h q initial) :
    ∃ (N : ℕ) (states : ℕ → TrackedState ρ ι), states 0 = initial ∧
      (∀ t, TrackedInvariant A b R stop h q (states t)) ∧
      (∀ t < N, stoppingTarget q R < (aliveSet h (states t).matrix.point).card ∧
        TrackedStep A R stop h (states t) (states (t+1))) ∧
      (aliveSet h (states N).matrix.point).card ≤ stoppingTarget q R ∧
      (∀ t, historicalPotential r12ShellEnergy (Schedule.capitalScale R)
        Schedule.weight stop (states t).matrix ≤
          historicalPotential r12ShellEnergy (Schedule.capitalScale R)
            Schedule.weight stop initial.matrix) ∧
      (∀ t, historicalPotential r12ShellEnergy (Schedule.capitalScale R)
        Schedule.weight stop (states (t+1)).matrix ≤
          historicalPotential r12ShellEnergy (Schedule.capitalScale R)
            Schedule.weight stop (states t).matrix) ∧
      (∀ t ≤ N,
        aliveSet h (states t).matrix.point ⊆ aliveSet h initial.matrix.point ∧
        (∀ j, j ∉ aliveSet h initial.matrix.point → (states t).matrix.point j = initial.matrix.point j) ∧
        normSq (states t).matrix.point = normSq initial.matrix.point + (t : ℝ) * h ^ 2) := by
  classical
  let State := {st : TrackedState ρ ι // TrackedInvariant A b R stop h q st}
  let target (st : State) := (aliveSet h st.val.matrix.point).card ≤ stoppingTarget q R
  let step (st st' : State) := TrackedStep A R stop h st.val st'.val
  let potential (st : State) := historicalPotential r12ShellEnergy (Schedule.capitalScale R)
    Schedule.weight stop st.val.matrix
  have hnext : ∀ st : State, ¬ target st → ∃ st', step st st' ∧ potential st' ≤ potential st := by
    intro st ht
    have hn : stoppingTarget q R < (aliveSet h st.val.matrix.point).card := Nat.lt_of_not_ge ht
    obtain ⟨h9, hd⟩ := stopping_depth hq hn
    obtain ⟨st', he, hv, hp⟩ := tracked_successor A b R stop h q st.val
      (source _) hR hq hm h9 hd hcol st.property
    exact ⟨⟨st', hv⟩, he, hp⟩
  let start : State := ⟨initial, hi⟩
  let path := deterministicPath target step potential hnext start
  have hstep : ∀ t, ¬ target (path t) → step (path t) (path (t+1)) := by
    intro t ht
    simpa only [path, deterministicPath] using (advanceOrStay_spec target step potential hnext ht).1
  let energy (st : State) := normSq st.val.matrix.point - normSq initial.matrix.point
  have hz : energy (path 0) = 0 := by simp [energy, path, start]
  have he : ∀ t, ¬ target (path t) → energy (path (t+1)) = energy (path t) + h ^ 2 := by
    intro t ht
    obtain ⟨v, _, _, _, _, hc, _⟩ := hstep t ht
    change normSq (path (t+1)).val.matrix.point - normSq initial.matrix.point =
      (normSq (path t).val.matrix.point - normSq initial.matrix.point) + h ^ 2
    linarith
  have hbound : ∀ t, energy (path t) ≤ (Fintype.card ι : ℝ) := by
    intro t
    have hb := cube_normSq_le_card (path t).val.matrix.point (path t).property.1.cube
    have hn : 0 ≤ normSq initial.matrix.point := Finset.sum_nonneg fun j _ => sq_nonneg _
    change normSq (path t).val.matrix.point - normSq initial.matrix.point ≤ _
    linarith
  have hsq : 0 < h ^ 2 := sq_pos_of_pos hm.positive
  obtain ⟨M, hM⟩ := exists_nat_gt ((Fintype.card ι : ℝ) / h ^ 2)
  have hMb : (Fintype.card ι : ℝ) < (M : ℝ) * h ^ 2 := (div_lt_iff₀ hsq).mp hM
  obtain ⟨n, _, hn⟩ := target_reached_before_of_exact_clock path target energy hz he hbound hMb
  have hex : ∃ n, target (path n) := ⟨n, hn⟩
  let N := Nat.find hex
  have hnot : ∀ t < N, ¬ target (path t) := fun t ht => Nat.find_min hex ht
  let states (t : ℕ) := (path t).val
  have hzero : states 0 = initial := rfl
  have hsteps : ∀ t < N, TrackedStep A R stop h (states t) (states (t+1)) :=
    fun t ht => hstep t (hnot t ht)
  refine ⟨N, states, hzero, fun t => (path t).property, ?_, Nat.find_spec hex, ?_, ?_, ?_⟩
  · intro t ht
    exact ⟨Nat.lt_of_not_ge (hnot t ht), hsteps t ht⟩
  · intro t
    exact deterministicPath_potential_le_initial target step potential hnext start t
  · intro t
    exact deterministicPath_potential_step target step potential hnext start t
  · simpa only [hzero] using tracked_prefix_geometry states hsteps

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/TrackedState.lean <==
import KomlosQuarter.R37.SectionStep
import KomlosQuarter.R37.ScheduledInvariant

/-!
# The selected matrix event with its exact peeled history

Source: `quarter/paper/main.tex`, `prop:uncorrected-trajectory`.
The stored peeled batches augment the matrix state without changing its
potential or its events. Initialization and selection produce these histories;
the shifted row identity is preserved on that same successor.
-/
namespace KomlosQuarter.R37

open scoped BigOperators
open KomlosQuarter.R13 KomlosQuarter.R14 KomlosQuarter.R15
open KomlosQuarter.R16 KomlosQuarter.R17

variable {ι : Type*} {ρ : Type} [Fintype ι] [Fintype ρ] [DecidableEq ι]

structure TrackedState (ρ ι : Type*) where
  matrix : MatrixState ρ ι
  peels : ρ → List (PeelBatch ι)

def TrackedInvariant (A : ρ → ι → ℝ) (b : ι → ℝ) (R : ℝ) (stop : ℕ) (h q : ℝ)
    (st : TrackedState ρ ι) : Prop :=
  ScheduledInvariant A R stop h q st.matrix ∧
    ∀ i, SectionIdentity (A i) b st.matrix.point (aliveSet h st.matrix.point)
      stop (st.matrix.rows i) (st.peels i)

def TrackedStep (A : ρ → ι → ℝ) (R : ℝ) (stop : ℕ) (h : ℝ)
    (st st' : TrackedState ρ ι) : Prop :=
  ∃ v, MatrixStep A r12ShellEnergy (Schedule.threshold R) (Schedule.lam R)
      (Schedule.beta R) stop h v st.matrix st'.matrix ∧
    (∀ i, RowPeelStep r12ShellEnergy (Schedule.threshold R) (Schedule.lam R)
      (Schedule.beta R) stop h st.matrix.point v (A i)
      (st.matrix.rows i) (st'.matrix.rows i) (st.peels i) (st'.peels i)) ∧
    (∀ j, j ∉ aliveSet h st.matrix.point → st'.matrix.point j = st.matrix.point j) ∧
    aliveSet h st'.matrix.point ⊆ aliveSet h st.matrix.point ∧
    normSq st'.matrix.point = normSq st.matrix.point + h ^ 2 ∧
    ∀ i, (st.matrix.rows i).mode = .large → dot (A i) v = 0

theorem tracked_initial_state (A : ρ → ι → ℝ) (b : ι → ℝ)
    (R : ℝ) (stop : ℕ) (h : ℝ) (hh : 0 ≤ h) (hb : ∀ j, |b j| ≤ 1) :
    ∃ st, st.matrix.point = b ∧
      (∀ i, InitialLedgerAt r12ShellEnergy (Schedule.threshold R) stop h b (A i)
        (st.matrix.rows i) (st.peels i)) ∧
      TrackedInvariant A b R stop h (Fintype.card ι) st := by
  obtain ⟨st, hx, hi, hv⟩ := scheduled_initial_state A b R stop h hh hb
  choose ps hp hs using fun i => initial_row_at_ledger (hi i)
  refine ⟨⟨st, ps⟩, hx, hp, hv, ?_⟩
  intro i
  simpa only [hx] using hs i

theorem tracked_successor (A : ρ → ι → ℝ) (b : ι → ℝ) (R : ℝ) (stop : ℕ)
    (h q : ℝ) (st : TrackedState ρ ι)
    (source : BansalJiangA4 (aliveSet h st.matrix.point))
    (hR : 0 ≤ R) (hq : 0 < q) (hm : Schedule.MeshAdmissible R stop h)
    (hH : 9 ≤ ((aliveSet h st.matrix.point).card : ℝ))
    (hdepth : Real.log (q / (aliveSet h st.matrix.point).card) ≤ R)
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1)
    (hi : TrackedInvariant A b R stop h q st) :
    ∃ st', TrackedStep A R stop h st st' ∧ TrackedInvariant A b R stop h q st' ∧
      historicalPotential r12ShellEnergy (Schedule.capitalScale R) Schedule.weight stop st'.matrix ≤
        historicalPotential r12ShellEnergy (Schedule.capitalScale R) Schedule.weight stop st.matrix := by
  obtain ⟨v, m, he, hv, hp, hf, ha, ht, hw⟩ :=
    scheduled_invariant_successor A R stop h q st.matrix source hR hq hm hH hdepth hcol hi.1
  have hall := fun i => rowStep_section_identity (st.peels i) (he.2 i) (hi.1.history i)
    (hi.2 i) (by simpa only [he.1] using hf) (by simpa only [he.1] using ha) (hw i)
  choose ps hps hs using hall
  refine ⟨⟨m, ps⟩, ⟨v, he, hps, hf, ha, ht, hw⟩, ⟨hv, ?_⟩, hp⟩
  intro i
  simpa only [he.1] using hs i

end KomlosQuarter.R37


==> anc/lean/KomlosQuarter/R37/WeightedFourth.lean <==
import KomlosQuarter.R37.ExponentialFourth

/-!
# Energy-weighted fourth-order bounds

Source: `quarter/paper/main.tex`, Lemma `lem:weighted-fourth`.
The energy is `sum r_i (p_i^2 + q_i)`, so the bound vanishes when the
weighted inner increments vanish. A bound independent of this energy would
not suffice for the buffered negative-curvature argument.
-/

namespace KomlosQuarter.R37.Analytic

open scoped BigOperators

variable {α : Type*} [Fintype α]

/-- Absolute-value estimate for a nonnegative weighted finite sum. -/
theorem abs_weighted_sum_le (r f e : α → ℝ) (M : ℝ)
    (hr : ∀ i, 0 ≤ r i) (hf : ∀ i, |f i| ≤ M * e i) :
    |∑ i, r i * f i| ≤ M * ∑ i, r i * e i := by
  calc
    _ ≤ ∑ i, |r i * f i| := Finset.abs_sum_le_sum_abs _ _
    _ = ∑ i, r i * |f i| := by
      simp only [abs_mul, abs_of_nonneg (hr _)]
    _ ≤ ∑ i, r i * (M * e i) :=
      Finset.sum_le_sum fun i _ => mul_le_mul_of_nonneg_left (hf i) (hr i)
    _ = _ := by rw [Finset.mul_sum]; apply Finset.sum_congr rfl; intro i _; ring

/-- Weighted Cauchy--Schwarz, allowing zero weights. -/
theorem weighted_cauchy (r f : α → ℝ) (hr : ∀ i, 0 ≤ r i) :
    (∑ i, r i * f i) ^ 2 ≤ (∑ i, r i) * ∑ i, r i * f i ^ 2 := by
  apply Finset.sum_sq_le_sum_mul_sum_of_sq_le_mul Finset.univ
    (fun i _ => hr i) (fun i _ => mul_nonneg (hr i) (sq_nonneg _))
  intro i _
  exact le_of_eq (by ring)

/-- Uniform bound for the first inner derivative and its energy-weighted square. -/
theorem first_jet_bounds (r p q : α → ℝ) (t σ A L : ℝ)
    (hr : ∀ i, 0 ≤ r i) (hσ : ∑ i, r i ≤ σ)
    (hA : 0 ≤ A) (_hL : 0 ≤ L)
    (_he : ∀ i, 0 ≤ p i ^ 2 + q i)
    (hexp : ∀ i, quadraticExp (p i) (q i) t ≤ 3)
    (ha : ∀ i, |p i - 2 * q i * t| ≤ A)
    (ha2 : ∀ i, (p i - 2 * q i * t) ^ 2 ≤ L * (p i ^ 2 + q i)) :
    |innerD1 r p q t| ≤ 3 * σ * A ∧
      (innerD1 r p q t) ^ 2 ≤ 9 * σ * L * ∑ i, r i * (p i ^ 2 + q i) := by
  have hx (i : α) : 0 < quadraticExp (p i) (q i) t := Real.exp_pos _
  have hpoint (i : α) : |quadraticExpD1 (p i) (q i) t| ≤ 3 * A := by
    dsimp [quadraticExpD1]
    rw [abs_mul, abs_of_pos (hx i)]
    exact mul_le_mul (hexp i) (ha i) (abs_nonneg _) (by norm_num)
  have hsqpoint (i : α) : (quadraticExpD1 (p i) (q i) t) ^ 2 ≤
      9 * L * (p i ^ 2 + q i) := by
    have hexpsq : (quadraticExp (p i) (q i) t) ^ 2 ≤ 9 := by nlinarith [hx i, hexp i]
    dsimp [quadraticExpD1]
    rw [mul_pow]
    calc
      _ ≤ 9 * (L * (p i ^ 2 + q i)) :=
        mul_le_mul hexpsq (ha2 i) (sq_nonneg _) (by norm_num)
      _ = _ := by ring
  constructor
  · have h := abs_weighted_sum_le r (fun i => quadraticExpD1 (p i) (q i) t)
      (fun _ => 1) (3 * A) hr (fun i => by simpa using hpoint i)
    change |innerD1 r p q t| ≤ _ at h
    simp only [mul_one] at h
    calc
      _ ≤ (3 * A) * ∑ i, r i := h
      _ ≤ (3 * A) * σ := mul_le_mul_of_nonneg_left hσ (by positivity)
      _ = _ := by ring
  · have hc := weighted_cauchy r (fun i => quadraticExpD1 (p i) (q i) t) hr
    have hs : (∑ i, r i * (quadraticExpD1 (p i) (q i) t) ^ 2) ≤
        (9 * L) * ∑ i, r i * (p i ^ 2 + q i) := by
      calc
        _ ≤ ∑ i, r i * (9 * L * (p i ^ 2 + q i)) :=
          Finset.sum_le_sum fun i _ => mul_le_mul_of_nonneg_left (hsqpoint i) (hr i)
        _ = _ := by rw [Finset.mul_sum]; apply Finset.sum_congr rfl; intro i _; ring
    have hσ0 : 0 ≤ σ := (Finset.sum_nonneg fun i _ => hr i).trans hσ
    calc
      _ ≤ (∑ i, r i) * ∑ i, r i * (quadraticExpD1 (p i) (q i) t) ^ 2 := hc
      _ ≤ σ * ((9 * L) * ∑ i, r i * (p i ^ 2 + q i)) :=
        mul_le_mul hσ hs (Finset.sum_nonneg fun i _ => mul_nonneg (hr i) (sq_nonneg _)) hσ0
      _ = _ := by ring

/-- Pointwise second, third and fourth inner jets with the exact constants
used in R37. Their common weight is the actual `p^2 + q`. -/
theorem quadratic_jets_weighted (p q t A Q L : ℝ)
    (hq : 0 ≤ q) (hqQ : q ≤ Q) (hA : 0 ≤ A) (_hL : 0 ≤ L)
    (hexp : quadraticExp p q t ≤ 3)
    (ha : |p - 2 * q * t| ≤ A)
    (ha2 : (p - 2 * q * t) ^ 2 ≤ L * (p ^ 2 + q)) :
    |quadraticExpD2 p q t| ≤ 3 * (A ^ 2 + 2 * Q) ∧
    |quadraticExpD2 p q t| ≤ 3 * (L + 2) * (p ^ 2 + q) ∧
    |quadraticExpD3 p q t| ≤ 3 * A * (L + 6) * (p ^ 2 + q) ∧
    |quadraticExpD4 p q t| ≤
      3 * ((A ^ 2 + 12 * Q) * L + 12 * Q) * (p ^ 2 + q) := by
  let a := p - 2 * q * t
  let e := p ^ 2 + q
  have he : 0 ≤ e := add_nonneg (sq_nonneg _) hq
  have hqe : q ≤ e := by dsimp [e]; nlinarith [sq_nonneg p]
  have hQ : 0 ≤ Q := hq.trans hqQ
  have haA : a ^ 2 ≤ A ^ 2 := by
    nlinarith [sq_abs a, sq_nonneg (A - |a|), abs_nonneg a]
  have hepos : 0 < quadraticExp p q t := Real.exp_pos _
  have hpoly2 : |a ^ 2 - 2 * q| ≤ a ^ 2 + 2 * q := by
    apply abs_le.mpr; constructor <;> nlinarith [sq_nonneg a]
  have hb2 : |quadraticExpD2 p q t| ≤ 3 * (a ^ 2 + 2 * q) := by
    dsimp [quadraticExpD2]
    rw [abs_mul, abs_of_pos hepos]
    exact mul_le_mul hexp hpoly2 (abs_nonneg _) (by norm_num)
  have hpoly3 : |a ^ 3 - 6 * q * a| ≤ A * (a ^ 2 + 6 * q) := by
    rw [show a ^ 3 - 6 * q * a = a * (a ^ 2 - 6 * q) by ring, abs_mul]
    apply mul_le_mul ha
    · apply abs_le.mpr; constructor <;> nlinarith [sq_nonneg a]
    · exact abs_nonneg _
    · exact hA
  have hb3 : |quadraticExpD3 p q t| ≤ 3 * A * (a ^ 2 + 6 * q) := by
    dsimp [quadraticExpD3]
    rw [abs_mul, abs_of_pos hepos]
    calc
      _ ≤ 3 * (A * (a ^ 2 + 6 * q)) :=
        mul_le_mul hexp hpoly3 (abs_nonneg _) (by norm_num)
      _ = _ := by ring
  have ha4 : a ^ 4 ≤ A ^ 2 * a ^ 2 := by
    nlinarith [mul_le_mul_of_nonneg_right haA (sq_nonneg a)]
  have hqa2 : q * a ^ 2 ≤ Q * a ^ 2 :=
    mul_le_mul_of_nonneg_right hqQ (sq_nonneg a)
  have hq2 : q ^ 2 ≤ Q * q := by nlinarith
  have hpoly4 : |a ^ 4 - 12 * q * a ^ 2 + 12 * q ^ 2| ≤
      (A ^ 2 + 12 * Q) * a ^ 2 + 12 * Q * q := by
    have hraw : |a ^ 4 - 12 * q * a ^ 2 + 12 * q ^ 2| ≤
        a ^ 4 + 12 * q * a ^ 2 + 12 * q ^ 2 := by
      apply abs_le.mpr
      constructor <;> nlinarith [sq_nonneg (a ^ 2), sq_nonneg q,
        mul_nonneg hq (sq_nonneg a)]
    nlinarith [hraw]
  have hb4 : |quadraticExpD4 p q t| ≤
      3 * ((A ^ 2 + 12 * Q) * a ^ 2 + 12 * Q * q) := by
    dsimp [quadraticExpD4]
    rw [abs_mul, abs_of_pos hepos]
    exact mul_le_mul hexp hpoly4 (abs_nonneg _) (by norm_num)
  refine ⟨?_, ?_, ?_, ?_⟩
  · nlinarith [hb2]
  · nlinarith [hb2, ha2]
  · have hm := mul_le_mul_of_nonneg_left
        (show a ^ 2 + 6 * q ≤ (L + 6) * e by nlinarith [ha2])
        (show 0 ≤ 3 * A by positivity)
    exact hb3.trans (by nlinarith [hm])
  · have hm := mul_le_mul_of_nonneg_left ha2
        (show 0 ≤ A ^ 2 + 12 * Q by positivity)
    have hqmul := mul_le_mul_of_nonneg_left hqe (show 0 ≤ 12 * Q by positivity)
    nlinarith [hb4, hm, hqmul]

private theorem abs_add_five (a b c d e : ℝ) :
    |a + b + c + d + e| ≤ |a| + |b| + |c| + |d| + |e| := by
  calc
    _ ≤ |a + b + c + d| + |e| := abs_add_le _ _
    _ ≤ (|a + b + c| + |d|) + |e| := add_le_add (abs_add_le _ _) le_rfl
    _ ≤ ((|a + b| + |c|) + |d|) + |e| :=
      add_le_add (add_le_add (abs_add_le _ _) le_rfl) le_rfl
    _ ≤ _ := add_le_add (add_le_add (add_le_add (abs_add_le _ _) le_rfl) le_rfl) le_rfl

/-- The five terms of the actual outer fourth derivative satisfy the exact
R37 polynomial estimate once the inner-jet bounds have been established. -/
theorem outer_fourth_bound_of_jets (r p q : α → ℝ) (t W m1 m2 b2 b3 b4 c1 : ℝ)
    (_hW : 0 ≤ W) (hm1 : 0 ≤ m1) (hm2 : 0 ≤ m2)
    (_hb2 : 0 ≤ b2) (_hb3 : 0 ≤ b3) (_hb4 : 0 ≤ b4) (_hc1 : 0 ≤ c1)
    (hexp : outerValue r p q 1 t ≤ 3)
    (h1 : |innerD1 r p q t| ≤ m1)
    (h2 : |innerD2 r p q t| ≤ m2)
    (h2w : |innerD2 r p q t| ≤ b2 * W)
    (h3w : |innerD3 r p q t| ≤ b3 * W)
    (h4w : |innerD4 r p q t| ≤ b4 * W)
    (h1w : (innerD1 r p q t) ^ 2 ≤ c1 * W) :
    |outerD4 r p q 1 t| ≤
      3 * (b4 + 4 * m1 * b3 + 3 * m2 * b2 + 6 * m1 ^ 2 * b2 + c1 * m1 ^ 2) * W := by
  let j1 := innerD1 r p q t
  let j2 := innerD2 r p q t
  let j3 := innerD3 r p q t
  let j4 := innerD4 r p q t
  have h1sq : |j1| ^ 2 ≤ m1 ^ 2 := by
    nlinarith [sq_abs j1, sq_nonneg (m1 - |j1|), abs_nonneg j1]
  have h13 : |j1| * |j3| ≤ m1 * (b3 * W) :=
    mul_le_mul h1 h3w (abs_nonneg _) hm1
  have h22 : |j2| ^ 2 ≤ m2 * (b2 * W) := by
    nlinarith [mul_le_mul h2 h2w (abs_nonneg j2) hm2]
  have h112 : |j1| ^ 2 * |j2| ≤ m1 ^ 2 * (b2 * W) :=
    mul_le_mul h1sq h2w (abs_nonneg _) (sq_nonneg _)
  have h14 : |j1| ^ 4 ≤ m1 ^ 2 * (c1 * W) := by
    have h := mul_le_mul h1sq
      (show |j1| ^ 2 ≤ c1 * W by simpa only [sq_abs] using h1w)
      (sq_nonneg _) (sq_nonneg m1)
    nlinarith [h]
  have hpoly : |j4 + 4 * j1 * j3 + 3 * j2 ^ 2 + 6 * j1 ^ 2 * j2 + j1 ^ 4| ≤
      (b4 + 4 * m1 * b3 + 3 * m2 * b2 + 6 * m1 ^ 2 * b2 + c1 * m1 ^ 2) * W := by
    have h := abs_add_five j4 (4 * j1 * j3) (3 * j2 ^ 2) (6 * j1 ^ 2 * j2) (j1 ^ 4)
    norm_num only [abs_mul, abs_pow] at h
    nlinarith [h, h4w, h13, h22, h112, h14]
  dsimp only [outerD4]
  simp only [div_one, abs_mul, abs_of_pos (show 0 < outerValue r p q 1 t from Real.exp_pos _)]
  calc
    _ ≤ 3 * ((b4 + 4 * m1 * b3 + 3 * m2 * b2 + 6 * m1 ^ 2 * b2 + c1 * m1 ^ 2) * W) :=
      mul_le_mul hexp hpoly (abs_nonneg _) (by norm_num)
    _ = _ := by ring

/-- The exact coefficient in R37's weighted-fourth lemma. -/
def weightedFourthConstant (σ P Q : ℝ) : ℝ :=
  let A := P + 2 * Q
  let L := 2 + 8 * Q
  let m1 := 3 * σ * A
  let m2 := 3 * σ * (A ^ 2 + 2 * Q)
  let b2 := 3 * (L + 2)
  let b3 := 3 * A * (L + 6)
  let b4 := 3 * ((A ^ 2 + 12 * Q) * L + 12 * Q)
  let c1 := 9 * σ * L
  3 * (b4 + 4 * m1 * b3 + 3 * m2 * b2 + 6 * m1 ^ 2 * b2 + c1 * m1 ^ 2)

/-- Aggregation of the pointwise jet estimates gives the full fourth derivative
bound with the exact source constant. The following interval lemma supplies
these pointwise hypotheses from the original coefficient bounds. -/
theorem weighted_fourth_of_pointwise (r p q : α → ℝ) (t σ P Q : ℝ)
    (hr : ∀ i, 0 ≤ r i) (hσ : ∑ i, r i ≤ σ)
    (hP : 0 ≤ P) (hQ : 0 ≤ Q)
    (hq : ∀ i, 0 ≤ q i) (hqQ : ∀ i, q i ≤ Q)
    (hexp : ∀ i, quadraticExp (p i) (q i) t ≤ 3)
    (houter : outerValue r p q 1 t ≤ 3)
    (ha : ∀ i, |p i - 2 * q i * t| ≤ P + 2 * Q)
    (ha2 : ∀ i, (p i - 2 * q i * t) ^ 2 ≤ (2 + 8 * Q) * (p i ^ 2 + q i)) :
    |outerD4 r p q 1 t| ≤ weightedFourthConstant σ P Q * ∑ i, r i * (p i ^ 2 + q i) := by
  have hσ0 : 0 ≤ σ := (Finset.sum_nonneg fun i _ => hr i).trans hσ
  have hA : 0 ≤ P + 2 * Q := by positivity
  have hL : 0 ≤ 2 + 8 * Q := by positivity
  have he (i : α) : 0 ≤ p i ^ 2 + q i := add_nonneg (sq_nonneg _) (hq i)
  have hj := first_jet_bounds r p q t σ (P + 2 * Q) (2 + 8 * Q)
    hr hσ hA hL he hexp ha ha2
  have hpoint (i : α) := quadratic_jets_weighted (p i) (q i) t
    (P + 2 * Q) Q (2 + 8 * Q) (hq i) (hqQ i) hA hL (hexp i) (ha i) (ha2 i)
  have h2 : |innerD2 r p q t| ≤ 3 * σ * ((P + 2 * Q) ^ 2 + 2 * Q) := by
    have h := abs_weighted_sum_le r (fun i => quadraticExpD2 (p i) (q i) t)
      (fun _ => 1) (3 * ((P + 2 * Q) ^ 2 + 2 * Q)) hr (fun i => by simpa using (hpoint i).1)
    simp only [mul_one] at h
    calc
      _ ≤ (3 * ((P + 2 * Q) ^ 2 + 2 * Q)) * ∑ i, r i := h
      _ ≤ (3 * ((P + 2 * Q) ^ 2 + 2 * Q)) * σ :=
        mul_le_mul_of_nonneg_left hσ (by positivity)
      _ = _ := by ring
  have h2w := abs_weighted_sum_le r (fun i => quadraticExpD2 (p i) (q i) t)
    (fun i => p i ^ 2 + q i) (3 * ((2 + 8 * Q) + 2)) hr (fun i => (hpoint i).2.1)
  have h3w := abs_weighted_sum_le r (fun i => quadraticExpD3 (p i) (q i) t)
    (fun i => p i ^ 2 + q i) (3 * (P + 2 * Q) * ((2 + 8 * Q) + 6)) hr (fun i => (hpoint i).2.2.1)
  have h4w := abs_weighted_sum_le r (fun i => quadraticExpD4 (p i) (q i) t)
    (fun i => p i ^ 2 + q i)
    (3 * (((P + 2 * Q) ^ 2 + 12 * Q) * (2 + 8 * Q) + 12 * Q)) hr
    (fun i => (hpoint i).2.2.2)
  exact outer_fourth_bound_of_jets r p q t (∑ i, r i * (p i ^ 2 + q i))
    (3 * σ * (P + 2 * Q)) (3 * σ * ((P + 2 * Q) ^ 2 + 2 * Q))
    (3 * ((2 + 8 * Q) + 2)) (3 * (P + 2 * Q) * ((2 + 8 * Q) + 6))
    (3 * (((P + 2 * Q) ^ 2 + 12 * Q) * (2 + 8 * Q) + 12 * Q))
    (9 * σ * (2 + 8 * Q))
    (Finset.sum_nonneg fun i _ => mul_nonneg (hr i) (he i))
    (by positivity) (by positivity) (by positivity) (by positivity) (by positivity)
    (by positivity) houter hj.1 h2 h2w h3w h4w hj.2

/-- R37's explicit interval controls both exponentials and all coefficient
factors. This is uniform in the number of records and their individual weights. -/
theorem weighted_fourth_interval (r p q : α → ℝ) (t σ P Q : ℝ)
    (hr : ∀ i, 0 ≤ r i) (hσ : ∑ i, r i ≤ σ)
    (hP : 0 ≤ P) (hQ : 0 ≤ Q)
    (hp : ∀ i, |p i| ≤ P) (hq : ∀ i, 0 ≤ q i) (hqQ : ∀ i, q i ≤ Q)
    (ht : |t| ≤ (1 + (P + Q) + 3 * σ * (P + Q))⁻¹) :
    (∀ i, quadraticExp (p i) (q i) t ≤ 3) ∧
    outerValue r p q 1 t ≤ 3 ∧
    (∀ i, |p i - 2 * q i * t| ≤ P + 2 * Q) ∧
    ∀ i, (p i - 2 * q i * t) ^ 2 ≤ (2 + 8 * Q) * (p i ^ 2 + q i) := by
  have hσ0 : 0 ≤ σ := (Finset.sum_nonneg fun i _ => hr i).trans hσ
  let D := P + Q
  let den := 1 + D + 3 * σ * D
  have hD : 0 ≤ D := add_nonneg hP hQ
  have h3σD : 0 ≤ 3 * σ * D := by positivity
  have hden1 : 1 ≤ den := by dsimp [den]; linarith
  have hden : 0 < den := lt_of_lt_of_le zero_lt_one hden1
  have htden : den * |t| ≤ 1 := by
    calc
      _ ≤ den * den⁻¹ := mul_le_mul_of_nonneg_left ht hden.le
      _ = 1 := mul_inv_cancel₀ hden.ne'
  have ht1 : |t| ≤ 1 := by
    nlinarith [mul_nonneg (sub_nonneg.mpr hden1) (abs_nonneg t)]
  have htD : D * |t| ≤ 1 := by
    have hh : D ≤ den := by dsimp [den]; linarith
    exact (mul_le_mul_of_nonneg_right hh (abs_nonneg t)).trans htden
  have htσD : 3 * σ * D * |t| ≤ 1 := by
    have hh : 3 * σ * D ≤ den := by dsimp [den]; linarith
    exact (mul_le_mul_of_nonneg_right hh (abs_nonneg t)).trans htden
  have htsq : |t| ^ 2 ≤ |t| := by nlinarith [abs_nonneg t]
  have hz (i : α) : |p i * t - q i * t ^ 2| ≤ D * |t| := by
    calc
      _ ≤ |p i * t| + |q i * t ^ 2| := by
        simpa only [sub_zero, zero_sub, abs_neg] using abs_sub_le (p i * t) (0 : ℝ) (q i * t ^ 2)
      _ = |p i| * |t| + q i * |t| ^ 2 := by
        rw [abs_mul, abs_mul, abs_of_nonneg (hq i), abs_pow]
      _ ≤ P * |t| + Q * |t| := add_le_add
        (mul_le_mul_of_nonneg_right (hp i) (abs_nonneg t))
        (mul_le_mul (hqQ i) htsq (sq_nonneg _) hQ)
      _ = _ := by dsimp [D]; ring
  have hexp (i : α) : quadraticExp (p i) (q i) t ≤ 3 :=
    (Real.exp_le_exp.mpr ((le_abs_self _).trans ((hz i).trans htD))).trans
      Real.exp_one_lt_three.le
  have hincr (i : α) : |quadraticExp (p i) (q i) t - 1| ≤ 3 * D * |t| := by
    have h := Real.abs_exp_sub_one_le ((hz i).trans htD)
    change |quadraticExp (p i) (q i) t - 1| ≤ _ at h
    nlinarith [h, hz i, mul_nonneg hD (abs_nonneg t)]
  have hJ : |innerValue r p q t| ≤ 1 := by
    have h := abs_weighted_sum_le r
      (fun i => quadraticExp (p i) (q i) t - 1) (fun _ => 1)
      (3 * D * |t|) hr (fun i => by simpa using hincr i)
    simp only [mul_one] at h
    have hm := mul_le_mul_of_nonneg_left hσ (show 0 ≤ 3 * D * |t| by positivity)
    change |innerValue r p q t| ≤ _ at h
    nlinarith [h, hm, htσD]
  have houter : outerValue r p q 1 t ≤ 3 := by
    unfold outerValue
    rw [div_one]
    exact (Real.exp_le_exp.mpr ((le_abs_self _).trans hJ)).trans Real.exp_one_lt_three.le
  refine ⟨hexp, houter, ?_, ?_⟩
  · intro i
    calc
      _ ≤ |p i| + |2 * q i * t| := by
        simpa only [sub_zero, zero_sub, abs_neg] using abs_sub_le (p i) (0 : ℝ) (2 * q i * t)
      _ = |p i| + 2 * q i * |t| := by
        rw [abs_mul, abs_of_nonneg (mul_nonneg (by norm_num) (hq i) : 0 ≤ 2 * q i)]
      _ ≤ P + 2 * Q := add_le_add (hp i) (by
        have h := mul_le_mul (hqQ i) ht1 (abs_nonneg t) hQ
        nlinarith [h])
  · intro i
    have ht2 : t ^ 2 ≤ 1 := by nlinarith [sq_abs t, htsq]
    have hq2 : q i ^ 2 ≤ Q * q i := by nlinarith [hq i, hqQ i]
    have hqt : q i ^ 2 * t ^ 2 ≤ Q * q i := by
      have h := mul_le_mul_of_nonneg_left ht2 (sq_nonneg (q i))
      nlinarith [h, hq2]
    have hbase : (p i - 2 * q i * t) ^ 2 ≤ 2 * p i ^ 2 + 8 * q i ^ 2 * t ^ 2 := by
      nlinarith [sq_nonneg (p i + 2 * q i * t)]
    nlinarith [hbase, hqt, mul_nonneg hQ (sq_nonneg (p i)), hq i]

/-- R37 `lem:weighted-fourth`, with the exact stated coefficient and interval.
All derivative and coefficient bounds have been proved above. The extra explicit
`P,Q ≥ 0` bounds are the natural majorant convention used in its application;
they also allow an empty record family without exceptional parameter choices. -/
theorem weighted_fourth_bound (r p q : α → ℝ) (t σ P Q : ℝ)
    (hr : ∀ i, 0 ≤ r i) (hσ : ∑ i, r i ≤ σ)
    (hP : 0 ≤ P) (hQ : 0 ≤ Q)
    (hp : ∀ i, |p i| ≤ P) (hq : ∀ i, 0 ≤ q i) (hqQ : ∀ i, q i ≤ Q)
    (ht : |t| ≤ (1 + (P + Q) + 3 * σ * (P + Q))⁻¹) :
    |outerD4 r p q 1 t| ≤ weightedFourthConstant σ P Q * ∑ i, r i * (p i ^ 2 + q i) := by
  obtain ⟨he, houter, ha, ha2⟩ := weighted_fourth_interval r p q t σ P Q
    hr hσ hP hQ hp hq hqQ ht
  exact weighted_fourth_of_pointwise r p q t σ P Q hr hσ hP hQ hq hqQ he houter ha ha2

end KomlosQuarter.R37.Analytic


==> anc/lean/KomlosQuarter/R9Parameters.lean <==
import Mathlib
import KomlosQuarter.Bands

/-!
# Exact R9 parameter identities

These declarations connect the dyadic shell scale, regularization, affine
spectral-independence coefficient, column mass, and capital-potential
normalization used by the consolidated manuscript.
-/

namespace KomlosQuarter

/-- The regularized-drift coefficient used in R9 is exactly
`beta / (4 Gamma)` for `Gamma = 10/3`. -/
theorem r9_theta_identity
    {B s : ℝ} (hs : s ≠ 0) :
    (B / (2 * s)) / (4 * (10 / 3 : ℝ)) = 3 * B / (80 * s) := by
  field_simp [hs]
  ring

/-- The peeling coordinate cap converts the per-core column mass into the
R9 affine-spectral weight `rho = 58 / (3 B^2)`. -/
theorem r9_alpha_q_le_rho
    {s B q : ℝ} (hs : 0 < s) (hB : 0 < B)
    (hq : q ≤ s / B ^ 2) :
    (58 / (3 * s)) * q ≤ 58 / (3 * B ^ 2) := by
  have hcoeff : 0 ≤ (58 / (3 * s) : ℝ) := by positivity
  calc
    (58 / (3 * s)) * q ≤
        (58 / (3 * s)) * (s / B ^ 2) :=
      mul_le_mul_of_nonneg_left hq hcoeff
    _ = 58 / (3 * B ^ 2) := by
      field_simp [ne_of_gt hs, ne_of_gt hB]

/-- If `lambda` is positive and no larger than `theta`, the denominator in the
capital-potential scale is strictly positive. -/
theorem r9_potential_gap_pos
    {lam theta : ℝ} (hlam : 0 < lam) (hle : lam ≤ theta) :
    0 < theta - lam / 2 := by
  nlinarith

/-- The capital-potential scale used in one band. -/
noncomputable def r9PotentialScale
    (lam rho cap theta : ℝ) : ℝ :=
  lam * rho * cap / (2 * (theta - lam / 2))

/-- Positivity of the R9 capital-potential scale. -/
theorem r9PotentialScale_pos
    {lam rho cap theta : ℝ}
    (hlam : 0 < lam) (hrho : 0 < rho) (hcap : 0 < cap)
    (hle : lam ≤ theta) :
    0 < r9PotentialScale lam rho cap theta := by
  have hgap : 0 < theta - lam / 2 := r9_potential_gap_pos hlam hle
  unfold r9PotentialScale
  exact div_pos (mul_pos (mul_pos hlam hrho) hcap)
    (mul_pos (by norm_num) hgap)

/-- The defining normalization of the R9 capital-potential scale is exact. -/
theorem r9PotentialScale_normalization
    {lam rho cap theta : ℝ}
    (hlam : 0 < lam) (hle : lam ≤ theta) :
    2 * r9PotentialScale lam rho cap theta * (theta - lam / 2) =
      lam * rho * cap := by
  have hgap : 0 < theta - lam / 2 := r9_potential_gap_pos hlam hle
  have hden : 2 * (theta - lam / 2) ≠ 0 :=
    mul_ne_zero (by norm_num) (ne_of_gt hgap)
  unfold r9PotentialScale
  calc
    2 * (lam * rho * cap / (2 * (theta - lam / 2))) *
        (theta - lam / 2) =
        (lam * rho * cap / (2 * (theta - lam / 2))) *
          (2 * (theta - lam / 2)) := by ring
    _ = lam * rho * cap := div_mul_cancel₀ _ hden

/-- The terminal half-energy threshold is exactly the next dyadic shell. -/
theorem r9_terminal_energy_below_next
    {k : ℕ} {energy : ℝ}
    (henergy : energy ≤ shellEnergy k / 2) :
    energy ≤ shellEnergy (k + 1) := by
  rwa [shellEnergy_succ]

/-- Peeling cannot return a terminated core to its previous shell. -/
theorem r9_peeled_energy_below_next
    {k : ℕ} {before after : ℝ}
    (hafter : after ≤ before)
    (hbefore : before ≤ shellEnergy k / 2) :
    after ≤ shellEnergy (k + 1) := by
  exact hafter.trans (r9_terminal_energy_below_next hbefore)

end KomlosQuarter


==> anc/lean/KomlosQuarter/RegularizedStep.lean <==
import Mathlib
import KomlosQuarter.Ledger

/-!
# Exact regularized-discrepancy step

The finite realization uses a quadratic regularizer, so its one-step change is
an exact polynomial identity.  This file verifies that identity and the
pathwise monotonicity obtained by blocking the moving gradient.
-/

namespace KomlosQuarter

open scoped BigOperators

variable {ι : Type*} [Fintype ι]

/-- Regularized signed discrepancy of a core. -/
def regularizedDiscrepancy
    (ε β : ℝ) (c x : ι → ℝ) : ℝ :=
  ∑ j, (ε * c j * x j + β * c j ^ 2 * (1 - x j ^ 2))

/-- Moving gradient of the regularized discrepancy. -/
def movingGradient
    (ε β : ℝ) (c x : ι → ℝ) : ι → ℝ :=
  fun j => ε * c j - 2 * β * c j ^ 2 * x j

/-- Quadratic decrement generated by a direction. -/
def coreQuadraticForm (c v : ι → ℝ) : ℝ :=
  ∑ j, c j ^ 2 * v j ^ 2

/-- The quadratic decrement is nonnegative. -/
theorem coreQuadraticForm_nonneg (c v : ι → ℝ) :
    0 ≤ coreQuadraticForm c v := by
  unfold coreQuadraticForm
  exact Finset.sum_nonneg fun j _ =>
    mul_nonneg (sq_nonneg (c j)) (sq_nonneg (v j))

/-- Exact finite-step expansion, with no stochastic remainder. -/
theorem regularized_step_exact
    (ε β h : ℝ) (c x v : ι → ℝ) :
    regularizedDiscrepancy ε β c (fun j => x j + h * v j) -
        regularizedDiscrepancy ε β c x =
      h * dot (movingGradient ε β c x) v -
        β * h ^ 2 * coreQuadraticForm c v := by
  unfold regularizedDiscrepancy dot movingGradient coreQuadraticForm
  rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_sub_distrib,
    ← Finset.sum_sub_distrib]
  apply Finset.sum_congr rfl
  intro j _
  ring

/-- Blocking the moving gradient makes the regularized discrepancy
nonincreasing along every realization. -/
theorem regularized_step_nonincreasing
    (ε β h : ℝ) (c x v : ι → ℝ)
    (hβ : 0 ≤ β)
    (horth : dot (movingGradient ε β c x) v = 0) :
    regularizedDiscrepancy ε β c (fun j => x j + h * v j) ≤
      regularizedDiscrepancy ε β c x := by
  rw [← sub_nonpos, regularized_step_exact, horth]
  simp only [mul_zero, zero_sub]
  exact neg_nonpos.mpr <|
    mul_nonneg (mul_nonneg hβ (sq_nonneg h))
      (coreQuadraticForm_nonneg c v)

/-- The scalar drift implication used after taking conditional expectation.
The hypothesis `4 * η * θ = β` is the division-free form of
`θ = β / (4η)`. -/
theorem drift_from_spectral_diagonal_bound
    {β η θ C D : ℝ}
    (hθ : 0 ≤ θ)
    (hparam : 4 * η * θ = β)
    (hCD : C ≤ 4 * η * D) :
    -β * D ≤ -θ * C := by
  have hmul : θ * C ≤ θ * (4 * η * D) :=
    mul_le_mul_of_nonneg_left hCD hθ
  have heq : θ * (4 * η * D) = β * D := by
    calc
      θ * (4 * η * D) = (4 * η * θ) * D := by ring
      _ = β * D := by rw [hparam]
  simpa only [neg_mul] using neg_le_neg (hmul.trans_eq heq)

/-- The optimized parameters satisfy the required drift relation. -/
theorem optimized_drift_parameters
    {B s : ℝ} (hs : 0 < s) :
    4 * (3 / 2 : ℝ) * (B / (12 * s)) = B / (2 * s) := by
  field_simp
  ring

end KomlosQuarter


==> anc/lean/KomlosQuarter/Rounding.lean <==
import Mathlib

/-!
# Deterministic rounding error

A coordinatewise perturbation of size at most `h`, paired with coefficients of
magnitude at most one, changes a row by at most `h` times the number of
coordinates.  This is the final finite-step rounding estimate.
-/

namespace KomlosQuarter

open scoped BigOperators

variable {ι : Type*} [Fintype ι]

/-- Coordinatewise coefficient and perturbation bounds imply the crude but
sufficient `card · h` row-error estimate. -/
theorem rounding_error_le_card_mul
    (a δ : ι → ℝ) {h : ℝ}
    (ha : ∀ j, |a j| ≤ 1)
    (hδ : ∀ j, |δ j| ≤ h) :
    |∑ j, a j * δ j| ≤ (Fintype.card ι : ℝ) * h := by
  calc
    |∑ j, a j * δ j| ≤ ∑ j, |a j * δ j| :=
      Finset.abs_sum_le_sum_abs _ _
    _ = ∑ j, |a j| * |δ j| := by
      apply Finset.sum_congr rfl
      intro j _
      rw [abs_mul]
    _ ≤ ∑ _j : ι, h := by
      exact Finset.sum_le_sum fun j _ => by
        calc
          |a j| * |δ j| ≤ 1 * h :=
            mul_le_mul (ha j) (hδ j) (abs_nonneg _) (by norm_num)
          _ = h := by ring
    _ = (Fintype.card ι : ℝ) * h := by simp

/-- If at most `N` coordinates move, the same proof gives `N h` after
restricting the sum to that finite support. -/
theorem supported_rounding_error_le
    {ι : Type*} (S : Finset ι) (a δ : ι → ℝ) {h : ℝ}
    (ha : ∀ j ∈ S, |a j| ≤ 1)
    (hδ : ∀ j ∈ S, |δ j| ≤ h) :
    |∑ j ∈ S, a j * δ j| ≤ (S.card : ℝ) * h := by
  calc
    |∑ j ∈ S, a j * δ j| ≤ ∑ j ∈ S, |a j * δ j| :=
      Finset.abs_sum_le_sum_abs _ _
    _ = ∑ j ∈ S, |a j| * |δ j| := by
      apply Finset.sum_congr rfl
      intro j _
      rw [abs_mul]
    _ ≤ ∑ _j ∈ S, h := by
      exact Finset.sum_le_sum fun j hj => by
        calc
          |a j| * |δ j| ≤ 1 * h :=
            mul_le_mul (ha j hj) (hδ j hj) (abs_nonneg _) (by norm_num)
          _ = h := by ring
    _ = (S.card : ℝ) * h := by simp

end KomlosQuarter


==> anc/lean/KomlosQuarter/RowHistoryR13.lean <==
import Mathlib
import KomlosQuarter.Ledger

/-!
# A vector-valued row history

Each stage peels a tail, runs a core from its birth point to its endpoint,
and restricts the surviving core to the next alive set. The theorem derives
its telescoping identity from these vector equations and the frozen-coordinate
condition. Adjacent core supports may overlap.
-/

namespace KomlosQuarter.R13

open scoped BigOperators
open KomlosQuarter

/-- One refinement step, including the actual peeled vector and the actual
alive restriction at the endpoint. -/
theorem row_refinement_identity
    {ι : Type*} [Fintype ι] [DecidableEq ι]
    (residual tail core next birth endpoint final : ι → ℝ)
    (alive : Finset ι)
    (hsplit : ∀ j, residual j = tail j + core j)
    (hnext : next = restrictTo alive core)
    (hfrozen : ∀ j, j ∉ alive → final j = endpoint j) :
    dot residual (fun j => final j - birth j) =
      dot tail (fun j => final j - birth j) +
      dot core (fun j => endpoint j - birth j) +
      dot next (fun j => final j - endpoint j) := by
  have hsplitDot : dot residual (fun j => final j - birth j) =
      dot tail (fun j => final j - birth j) +
        dot core (fun j => final j - birth j) := by
    unfold dot
    rw [← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl
    intro j _
    rw [hsplit j]
    ring
  rw [hsplitDot, frozen_coordinate_split core birth endpoint final alive hfrozen, hnext]
  ring

/-- The residual term at stage `k`. -/
def rowResidualValue
    {ι : Type*} [Fintype ι]
    (residual point : ℕ → ι → ℝ) (final : ι → ℝ) (k : ℕ) : ℝ :=
  dot (residual k) (fun j => final j - point k j)

/-- The actual tail and completed-core contribution at stage `k`. -/
def rowStageValue
    {ι : Type*} [Fintype ι]
    (tail core point : ℕ → ι → ℝ) (final : ι → ℝ) (k : ℕ) : ℝ :=
  dot (tail k) (fun j => final j - point k j) +
    dot (core k) (fun j => point (k + 1) j - point k j)

/-- The row history telescopes from concrete vector refinements. Its inputs
are coefficient splitting, restriction, and freezing, rather than an assumed
scalar decomposition of the original row. -/
theorem row_history_identity
    {ι : Type*} [Fintype ι] [DecidableEq ι]
    (residual tail core point : ℕ → ι → ℝ)
    (alive : ℕ → Finset ι) (final : ι → ℝ) (N : ℕ)
    (hsplit : ∀ k < N, ∀ j, residual k j = tail k j + core k j)
    (hnext : ∀ k < N, residual (k + 1) = restrictTo (alive (k + 1)) (core k))
    (hfrozen : ∀ k < N, ∀ j, j ∉ alive (k + 1) → final j = point (k + 1) j) :
    rowResidualValue residual point final 0 =
      (∑ k ∈ Finset.range N, rowStageValue tail core point final k) +
      rowResidualValue residual point final N := by
  have hstep : ∀ k < N,
      rowResidualValue residual point final k =
        rowStageValue tail core point final k +
        rowResidualValue residual point final (k + 1) := by
    intro k hk
    exact row_refinement_identity (residual k) (tail k) (core k)
      (residual (k + 1)) (point k) (point (k + 1)) final (alive (k + 1))
      (hsplit k hk) (hnext k hk) (hfrozen k hk)
  have htel : ∀ n ≤ N,
      rowResidualValue residual point final 0 =
        (∑ k ∈ Finset.range n, rowStageValue tail core point final k) +
        rowResidualValue residual point final n := by
    intro n
    induction n with
    | zero => intro _; simp
    | succ n ih =>
        intro hn
        have hnN : n < N := Nat.lt_of_lt_of_le (Nat.lt_succ_self n) hn
        have hp := ih (Nat.le_of_lt hnN)
        rw [Finset.sum_range_succ, hp, hstep n hnN]
        ring
  exact htel N (le_refl N)

/-- Before the first peel, a blocked large row has discrepancy zero.
Restriction to its first alive set then initializes the concrete history. -/
theorem initialize_row_history
    {ι : Type*} [Fintype ι] [DecidableEq ι]
    (row birth final : ι → ℝ) (alive : Finset ι)
    (hblocked : dot row birth = 0)
    (hfrozen : ∀ j, j ∉ alive → final j = birth j) :
    dot row final = dot (restrictTo alive row) (fun j => final j - birth j) := by
  have hsplit := frozen_coordinate_split row (fun _ => 0) birth final alive hfrozen
  simpa [hblocked] using hsplit

end KomlosQuarter.R13


==> anc/lean/KomlosQuarter/RowNormalizationR14.lean <==
import Mathlib
import KomlosQuarter.Peeling
import KomlosQuarter.Ledger

/-!
# Finite geometric row normalization

The relation below computes every peel from the current vector. Its finite
scan either returns an active core or reaches the terminal energy. Existence
is proved by recursion on the number of available bands. No birth flag or
unproved scalar ledger is an input.
-/

namespace KomlosQuarter.R14

open scoped BigOperators
open KomlosQuarter

variable {ι : Type*} [Fintype ι]

def squareMass (v : ι → ℝ) : ℝ := ∑ j, v j ^ 2

def Restriction (u v : ι → ℝ) : Prop := ∀ j, u j = 0 ∨ u j = v j

noncomputable def kept (v : ι → ℝ) (s B : ℝ) : ι → ℝ :=
  fun j => if s / B < |v j| then 0 else v j

noncomputable def peeled (v : ι → ℝ) (s B : ℝ) : ι → ℝ :=
  fun j => if s / B < |v j| then v j else 0

omit [Fintype ι] in
theorem Restriction.refl (v : ι → ℝ) : Restriction v v := by
  intro j
  exact Or.inr rfl

omit [Fintype ι] in
theorem Restriction.trans {u v w : ι → ℝ}
    (hu : Restriction u v) (hv : Restriction v w) : Restriction u w := by
  intro j
  rcases hu j with hz | he
  · exact Or.inl hz
  · rcases hv j with hz | hw
    · exact Or.inl (he.trans hz)
    · exact Or.inr (he.trans hw)

omit [Fintype ι] in
theorem Restriction.square_le {u v : ι → ℝ}
    (hu : Restriction u v) (j : ι) : u j ^ 2 ≤ v j ^ 2 := by
  rcases hu j with hz | he
  · rw [hz]; exact (by simpa using sq_nonneg (v j))
  · rw [he]

theorem Restriction.mass_le {u v : ι → ℝ}
    (hu : Restriction u v) : squareMass u ≤ squareMass v := by
  exact Finset.sum_le_sum fun j _ => hu.square_le j

omit [Fintype ι] in
theorem kept_restriction (v : ι → ℝ) (s B : ℝ) :
    Restriction (kept v s B) v := by
  intro j
  by_cases h : s / B < |v j|
  · exact Or.inl (by simp [kept, h])
  · exact Or.inr (by simp [kept, h])

omit [Fintype ι] in
theorem restricted_restriction [DecidableEq ι]
    (v : ι → ℝ) (V : Finset ι) : Restriction (restrictTo V v) v := by
  intro j
  by_cases h : j ∈ V
  · exact Or.inr (by simp [restrictTo, h])
  · exact Or.inl (by simp [restrictTo, h])

omit [Fintype ι] in
theorem peel_split (v : ι → ℝ) (s B : ℝ) (j : ι) :
    v j = peeled v s B j + kept v s B j := by
  by_cases h : s / B < |v j| <;> simp [peeled, kept, h]

omit [Fintype ι] in
theorem kept_coordinate_bound (v : ι → ℝ) {s B : ℝ}
    (hs : 0 < s) (hB : 0 < B) (j : ι) : |kept v s B j| ≤ s / B := by
  by_cases h : s / B < |v j|
  · simp only [kept, h, ↓reduceIte, abs_zero]
    exact (div_pos hs hB).le
  · simpa [kept, h] using le_of_not_gt h

theorem peeled_l1_bound (v : ι → ℝ) {s B : ℝ}
    (hs : 0 < s) (hB : 0 < B) (he : squareMass v ≤ s) :
    ∑ j, |peeled v s B j| ≤ B := by
  classical
  have heq : (∑ j, |peeled v s B j|) = ∑ j ∈ tailSet v s B, |v j| := by
    simp only [tailSet, Finset.sum_filter]
    apply Finset.sum_congr rfl
    intro j _
    by_cases hj : s / B < |v j| <;> simp [peeled, hj]
  rw [heq]
  exact tail_l1_le v hs hB he

structure NormalForm (ι : Type*) where
  residual : ι → ℝ
  peels : List (ℕ × (ι → ℝ))
  band : Option ℕ

/-- A finite scan. `stop` is the first terminal band index. All coefficient
vectors appearing in the constructors are the actual kept/peeled vectors. -/
inductive Normalizes (s B : ℕ → ℝ) (stop : ℕ) :
    ℕ → (ι → ℝ) → NormalForm ι → Prop
  | done (v : ι → ℝ) : Normalizes s B stop stop v ⟨v, [], none⟩
  | skip {k : ℕ} {v : ι → ℝ} {out : NormalForm ι}
      (hk : k < stop) (hsmall : squareMass v ≤ s (k + 1))
      (next : Normalizes s B stop (k + 1) v out) :
      Normalizes s B stop k v out
  | active {k : ℕ} {v : ι → ℝ}
      (hk : k < stop) (hlarge : s (k + 1) < squareMass v)
      (hlive : s (k + 1) < squareMass (kept v (s k) (B k))) :
      Normalizes s B stop k v
        ⟨kept v (s k) (B k), [(k, peeled v (s k) (B k))], some k⟩
  | lower {k : ℕ} {v : ι → ℝ} {out : NormalForm ι}
      (hk : k < stop) (hlarge : s (k + 1) < squareMass v)
      (hsmall : squareMass (kept v (s k) (B k)) ≤ s (k + 1))
      (next : Normalizes s B stop (k + 1) (kept v (s k) (B k)) out) :
      Normalizes s B stop k v
        ⟨out.residual, (k, peeled v (s k) (B k)) :: out.peels, out.band⟩

/-- Universal finite termination, by recursion on the number of bands.
The data-dependent case decisions are precisely those of the normalizer. -/
theorem normalization_exists (s B : ℕ → ℝ) (fuel k : ℕ) (v : ι → ℝ) :
    ∃ out, Normalizes s B (k + fuel) k v out := by
  classical
  induction fuel generalizing k v with
  | zero => exact ⟨⟨v, [], none⟩, by simpa using Normalizes.done (s := s) (B := B) (stop := k) v⟩
  | succ fuel ih =>
      have hk : k < k + (fuel + 1) := by omega
      by_cases hsmall : squareMass v ≤ s (k + 1)
      · obtain ⟨out, hnext⟩ := ih (k + 1) v
        have hn : Normalizes s B (k + (fuel + 1)) (k + 1) v out := by
          simpa [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using hnext
        exact ⟨out, Normalizes.skip hk hsmall hn⟩
      · have hlarge := lt_of_not_ge hsmall
        by_cases hcore : squareMass (kept v (s k) (B k)) ≤ s (k + 1)
        · obtain ⟨out, hnext⟩ := ih (k + 1) (kept v (s k) (B k))
          have hn : Normalizes s B (k + (fuel + 1)) (k + 1)
              (kept v (s k) (B k)) out := by
            simpa [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using hnext
          exact ⟨_, Normalizes.lower hk hlarge hcore hn⟩
        · exact ⟨_, Normalizes.active hk hlarge (lt_of_not_ge hcore)⟩

theorem Normalizes.residual_restriction {s B : ℕ → ℝ} {stop k : ℕ}
    {v : ι → ℝ} {out : NormalForm ι} (h : Normalizes s B stop k v out) :
    Restriction out.residual v := by
  induction h with
  | done v => exact Restriction.refl v
  | skip _ _ _ ih => exact ih
  | active => exact kept_restriction _ _ _
  | lower _ _ _ _ ih => exact ih.trans (kept_restriction _ _ _)

/-- The normalizer supplies the vector decomposition required by the row
ledger, including every zero-length immediate re-peeling stage. -/
theorem Normalizes.vector_decomposition {s B : ℕ → ℝ} {stop k : ℕ}
    {v : ι → ℝ} {out : NormalForm ι} (h : Normalizes s B stop k v out) :
    ∀ j, v j = (out.peels.map fun p => p.2 j).sum + out.residual j := by
  induction h with
  | done v => intro j; simp
  | skip _ _ _ ih => exact ih
  | active => intro j; simpa using peel_split _ _ _ j
  | @lower k v out hk hlarge hsmall next ih =>
      intro j
      have hsplit := peel_split v (s k) (B k) j
      have hi := ih j
      simp only [List.map_cons, List.sum_cons]
      linarith

/-- All actual peels lie in the scanned finite band interval. -/
theorem Normalizes.peel_range {s B : ℕ → ℝ} {stop k : ℕ}
    {v : ι → ℝ} {out : NormalForm ι} (h : Normalizes s B stop k v out) :
    ∀ p ∈ out.peels, k ≤ p.1 ∧ p.1 < stop := by
  induction h with
  | done => simp
  | skip hk hsmall next ih =>
      intro p hp
      obtain ⟨hl, hu⟩ := ih p hp
      exact ⟨by omega, hu⟩
  | active hk hlarge hlive =>
      intro p hp
      simp only [List.mem_singleton] at hp
      subst p
      exact ⟨le_refl _, hk⟩
  | lower hk hlarge hsmall next ih =>
      intro p hp
      rcases List.mem_cons.mp hp with hp | hp
      · subst p; exact ⟨le_refl _, hk⟩
      · obtain ⟨hl, hu⟩ := ih p hp
        exact ⟨by omega, hu⟩

/-- Strict band order proves that a normalization call peels each band at
most once. Restarting at the terminal core's successor band preserves this. -/
theorem Normalizes.peel_order {s B : ℕ → ℝ} {stop k : ℕ}
    {v : ι → ℝ} {out : NormalForm ι} (h : Normalizes s B stop k v out) :
    out.peels.Pairwise (fun p q => p.1 < q.1) := by
  induction h with
  | done => simp
  | skip _ _ _ ih => exact ih
  | active => simp
  | lower hk hlarge hsmall next ih =>
      apply List.pairwise_cons.mpr
      refine ⟨?_, ih⟩
      intro p hp
      have hr := next.peel_range p hp
      omega

/-- The returned active band lies at or below the starting energy band. -/
theorem Normalizes.active_range {s B : ℕ → ℝ} {stop k : ℕ}
    {v : ι → ℝ} {out : NormalForm ι} (h : Normalizes s B stop k v out) :
    ∀ b, out.band = some b → k ≤ b ∧ b < stop := by
  induction h with
  | done => intro b hb; cases hb
  | skip hk hsmall next ih =>
      intro b hb
      obtain ⟨hl, hu⟩ := ih b hb
      exact ⟨by omega, hu⟩
  | active hk =>
      intro b hb
      simp only [Option.some.injEq] at hb
      subst b
      exact ⟨le_refl _, hk⟩
  | lower hk hlarge hsmall next ih =>
      intro b hb
      obtain ⟨hl, hu⟩ := ih b hb
      exact ⟨by omega, hu⟩

def OutputGeometry (s B : ℕ → ℝ) (stop : ℕ) (out : NormalForm ι) : Prop :=
  match out.band with
  | none => squareMass out.residual ≤ s stop
  | some b => s (b + 1) < squareMass out.residual ∧
      squareMass out.residual ≤ s b ∧ ∀ j, |out.residual j| ≤ s b / B b

/-- The exact geometric exit: active with the required energy interval and
coordinate cap, or terminal with the required residual energy. -/
theorem Normalizes.output_geometry {s B : ℕ → ℝ} {stop k : ℕ}
    {v : ι → ℝ} {out : NormalForm ι}
    (hs : ∀ i, 0 < s i) (hB : ∀ i, 0 < B i)
    (h : Normalizes s B stop k v out) :
    squareMass v ≤ s k → OutputGeometry s B stop out := by
  induction h with
  | done v => intro he; exact he
  | skip hk hsmall next ih => intro _; exact ih hsmall
  | active hk hlarge hlive =>
      intro he
      exact ⟨hlive, (kept_restriction _ _ _).mass_le.trans he,
        kept_coordinate_bound _ (hs _) (hB _)⟩
  | lower hk hlarge hsmall next ih => intro _; exact ih hsmall

/-- Every actual tail has the appropriate l1 charge, derived from its own
computed predecessor rather than supplied as a history assumption. -/
theorem Normalizes.tail_bounds {s B : ℕ → ℝ} {stop k : ℕ}
    {v : ι → ℝ} {out : NormalForm ι}
    (hs : ∀ i, 0 < s i) (hB : ∀ i, 0 < B i)
    (h : Normalizes s B stop k v out) :
    squareMass v ≤ s k → ∀ p ∈ out.peels, (∑ j, |p.2 j|) ≤ B p.1 := by
  induction h with
  | done => intro _ p hp; cases hp
  | skip hk hsmall next ih => intro _; exact ih hsmall
  | active hk hlarge hlive =>
      intro he p hp
      simp only [List.mem_singleton] at hp
      subst p
      exact peeled_l1_bound _ (hs _) (hB _) he
  | lower hk hlarge hsmall next ih =>
      intro he p hp
      rcases List.mem_cons.mp hp with hp | hp
      · subst p; exact peeled_l1_bound _ (hs _) (hB _) he
      · exact ih hsmall p hp

end KomlosQuarter.R14


==> anc/lean/KomlosQuarter/RowReplication.lean <==
import Mathlib

/-!
# Row-replication reduction for affine spectral independence

The published affine spectral-independence feasibility theorem is stated for a
matrix with `r * h` rows and assumes `r >= 1`. An arbitrary nonempty
`m`-row block is reduced to that statement by repeating every row `t` times,
where `t * m >= h`. The repeated constraint has coefficient `t * alpha`.
Testing it on a vector repeated in every copy recovers the original coefficient
`alpha`, while the feasibility charge is exactly `m / (alpha * h)`.
-/

namespace KomlosQuarter

open scoped BigOperators

/-- Quadratic form of a square kernel represented as a two-variable function. -/
def baseQuadratic
    {ι : Type*} [Fintype ι]
    (M : ι → ι → ℝ) (y : ι → ℝ) : ℝ :=
  ∑ i, ∑ j, y i * M i j * y j

/-- Diagonal quadratic form associated with a nonnegative diagonal vector. -/
def baseDiagonalQuadratic
    {ι : Type*} [Fintype ι]
    (diagonal : ι → ℝ) (y : ι → ℝ) : ℝ :=
  ∑ i, y i ^ 2 * diagonal i

/-- The quadratic form obtained after repeating the same row block `t` times
and testing on the same vector in every copy. -/
def repeatedQuadratic
    (t : ℕ) {ι : Type*} [Fintype ι]
    (M : ι → ι → ℝ) (y : ι → ℝ) : ℝ :=
  ∑ _a : Fin t, ∑ _b : Fin t, baseQuadratic M y

/-- The repeated diagonal quadratic form on the repeated test vector. -/
def repeatedDiagonalQuadratic
    (t : ℕ) {ι : Type*} [Fintype ι]
    (diagonal : ι → ℝ) (y : ι → ℝ) : ℝ :=
  ∑ _a : Fin t, baseDiagonalQuadratic diagonal y

/-- Repeating both row and test-vector copies multiplies the full quadratic
form by `t^2`. -/
theorem repeatedQuadratic_eq
    (t : ℕ) {ι : Type*} [Fintype ι]
    (M : ι → ι → ℝ) (y : ι → ℝ) :
    repeatedQuadratic t M y = (t : ℝ) ^ 2 * baseQuadratic M y := by
  simp [repeatedQuadratic]
  ring

/-- Repeating the test vector multiplies the diagonal quadratic form by `t`. -/
theorem repeatedDiagonalQuadratic_eq
    (t : ℕ) {ι : Type*} [Fintype ι]
    (diagonal : ι → ℝ) (y : ι → ℝ) :
    repeatedDiagonalQuadratic t diagonal y =
      (t : ℝ) * baseDiagonalQuadratic diagonal y := by
  simp [repeatedDiagonalQuadratic]

/-- A `t * alpha` affine-spectral bound on the repeated block descends to an
`alpha` bound on the original block. -/
theorem repeated_affine_bound_descends
    {t : ℕ} (ht : 0 < t)
    {ι : Type*} [Fintype ι]
    (M : ι → ι → ℝ) (diagonal : ι → ℝ) (y : ι → ℝ)
    {alpha : ℝ}
    (hRepeated :
      repeatedQuadratic t M y ≤
        ((t : ℝ) * alpha) * repeatedDiagonalQuadratic t diagonal y) :
    baseQuadratic M y ≤ alpha * baseDiagonalQuadratic diagonal y := by
  rw [repeatedQuadratic_eq, repeatedDiagonalQuadratic_eq] at hRepeated
  have htReal : 0 < (t : ℝ) := by exact_mod_cast ht
  have htSq : 0 < (t : ℝ) ^ 2 := sq_pos_of_pos htReal
  have hFactor :
      (t : ℝ) ^ 2 * baseQuadratic M y ≤
        (t : ℝ) ^ 2 *
          (alpha * baseDiagonalQuadratic diagonal y) := by
    convert hRepeated using 1
    all_goals ring
  nlinarith

/-- The row ratio of a repeated `m`-row block is at least one whenever the
number of repeated rows covers the ambient dimension. -/
theorem repeated_row_ratio_ge_one
    {t m h : ℝ} (hh : 0 < h) (hcover : h ≤ t * m) :
    1 ≤ t * m / h := by
  exact (le_div_iff₀ hh).2 (by simpa using hcover)

/-- With `r = t*m/h` and feasibility charge `eta = m/(alpha*h)`, the
published coefficient `r/eta` is exactly `t*alpha`. -/
theorem repeated_parameter_coefficient
    {t m h alpha : ℝ}
    (hm : 0 < m) (hh : 0 < h) (halpha : 0 < alpha) :
    (t * m / h) / (m / (alpha * h)) = t * alpha := by
  field_simp [ne_of_gt hm, ne_of_gt hh, ne_of_gt halpha]

/-- The feasibility charge used by the repeated block is the desired exact
finite-row charge. -/
theorem repeated_parameter_charge
    {m h alpha : ℝ} :
    m / (alpha * h) = (m / h) / alpha := by
  by_cases hh : h = 0
  · simp [hh]
  by_cases halpha : alpha = 0
  · simp [halpha]
  field_simp

/-- A strict total budget makes every nonnegative finite-row charge a valid
source-theorem parameter below one. -/
theorem finite_row_charge_lt_one
    {charge remainder : ℝ}
    (hremainder : 0 ≤ remainder)
    (hbudget : charge + remainder < 1) :
    charge < 1 := by
  linarith

end KomlosQuarter


==> anc/lean/KomlosQuarter/SDPBudget.lean <==
import Mathlib

/-!
# Exact semidefinite-program dimension arithmetic

These are the rational inequalities used when the affine
spectral-independence feasibility theorem is instantiated.
-/

namespace KomlosQuarter

/-- Large rows, dangerous gradients, and the clock vector occupy at most an
eighth of the alive dimension once at least 64 coordinates remain. -/
theorem hard_blocking_dimension {h : ℝ} (hh : 64 ≤ h) :
    h / 64 + h / 1024 + 1 ≤ h / 8 := by
  linarith

/-- The complete numerical feasibility inequality.  Here `2/3 = η⁻¹` for
`η = 3/2`, `1/8 = κ`, `1/32` is the affine charge, and `7/8 = 1-δ`. -/
theorem sdp_feasibility_margin :
    (2 / 3 : ℝ) + 1 / 8 + 1 / 32 ≤ 7 / 8 := by
  norm_num

/-- The preceding feasibility inequality has exact slack `5/96`. -/
theorem sdp_feasibility_slack :
    (7 / 8 : ℝ) - ((2 / 3 : ℝ) + 1 / 8 + 1 / 32) = 5 / 96 := by
  norm_num

/-- The affine-independence charge after substituting
`mₖ ≤ 4 Eₖ / sₖ` and `αₖ = 128 / sₖ`. -/
theorem affine_charge_bound
    {m E s h : ℝ} (hs : 0 < s) (hh : 0 < h)
    (hm : m ≤ 4 * E / s) :
    m / ((128 / s) * h) ≤ E / (32 * h) := by
  have hden : 0 < (128 / s) * h := by positivity
  apply (div_le_iff₀ hden).2
  have hrewrite : (E / (32 * h)) * ((128 / s) * h) = 4 * E / s := by
    field_simp
    ring
  rw [hrewrite]
  exact hm

/-- If the active-core energies sum to at most `h`, their total affine charge
is at most `1/32`. -/
theorem total_affine_charge
    {totalEnergy h : ℝ} (hh : 0 < h) (henergy : totalEnergy ≤ h) :
    totalEnergy / (32 * h) ≤ (1 / 32 : ℝ) := by
  apply (div_le_iff₀ (by positivity : 0 < (32 : ℝ) * h)).2
  nlinarith

/-- Restricting the diffusion to a support of at least half the alive
coordinates preserves the two hard-count estimates. -/
theorem half_support_counts
    {h q : ℝ} (hq : h / 2 ≤ q) :
    h / 64 ≤ q / 32 ∧ h / 1024 ≤ q / 512 := by
  constructor <;> linarith

/-- The affine charge grows by at most a factor two when the chosen support
has at least half of the alive coordinates. -/
theorem half_support_affine_charge
    {totalEnergy h q : ℝ}
    (hq : h / 2 ≤ q) (hqpos : 0 < q)
    (henergy : totalEnergy ≤ h) :
    totalEnergy / (32 * q) ≤ (1 / 16 : ℝ) := by
  apply (div_le_iff₀ (by positivity : 0 < (32 : ℝ) * q)).2
  nlinarith

/-- The hard subspace still fits below one eighth of the chosen support when
the support has at least 32 coordinates. -/
theorem half_support_hard_dimension
    {h q : ℝ} (hq : h / 2 ≤ q) (hq32 : 32 ≤ q) :
    h / 64 + h / 1024 + 1 ≤ q / 8 := by
  have hcounts := half_support_counts hq
  rcases hcounts with ⟨hlarge, hdanger⟩
  linarith

end KomlosQuarter


==> anc/lean/KomlosQuarter/SecondOrderCancellation.lean <==
import Mathlib

/-!
# Second-order exponential cancellation

This is the load-bearing scalar inequality in the finite-step potential.  The
negative expected drift and the affine spectral-independence bracket bound
cancel exactly after the normalization by `K`.
-/

namespace KomlosQuarter

/-- Abstract form of the cancellation proving that the second derivative at
zero of the normalized exponential moment is nonpositive. -/
theorem second_order_cancellation
    {K lam θ S expectedSecond expectedSquare : ℝ}
    (hK : 0 < K)
    (hSecond : expectedSecond ≤ -2 * lam * (θ - lam / 2) * S)
    (hSquare : expectedSquare ≤
      2 * K * lam * (θ - lam / 2) * S) :
    expectedSecond / K + expectedSquare / K ^ 2 ≤ 0 := by
  have hmul : K * expectedSecond ≤
      K * (-2 * lam * (θ - lam / 2) * S) :=
    mul_le_mul_of_nonneg_left hSecond hK.le
  have hnum : K * expectedSecond + expectedSquare ≤ 0 := by
    nlinarith
  have hKsq : 0 < K ^ 2 := sq_pos_of_pos hK
  rw [show expectedSecond / K + expectedSquare / K ^ 2 =
      (K * expectedSecond + expectedSquare) / K ^ 2 by
        field_simp]
  rw [div_nonpos_iff]
  exact Or.inr ⟨hnum, hKsq.le⟩

/-- Division-free form of the prescribed normalization.  Multiplying the
normalization relation once by `lam` gives the bracket coefficient exactly. -/
theorem normalization_identity
    {K lam ρ cap θ : ℝ}
    (hK : 2 * K * (θ - lam / 2) = lam * ρ * cap) :
    lam ^ 2 * ρ * cap =
      2 * K * lam * (θ - lam / 2) := by
  calc
    lam ^ 2 * ρ * cap = lam * (lam * ρ * cap) := by ring
    _ = lam * (2 * K * (θ - lam / 2)) := by rw [hK]
    _ = 2 * K * lam * (θ - lam / 2) := by ring

end KomlosQuarter


==> anc/lean/KomlosQuarter/SpectralAtom.lean <==
import Mathlib
import KomlosQuarter.FiniteClock
import KomlosQuarter.Ledger

/-!
# Signed spectral-atom covariance law

A positive spectral decomposition gives a finite centered covariance law by
sampling one normalized eigenvector and one of its two signs.  This module
formalizes the finite weight, mean, covariance, norm, coordinate, and blocking
identities under an explicit spectral-frame interface.
-/

namespace KomlosQuarter

open scoped BigOperators

variable {ι κ : Type*}

/-- The two signs carried by each positive spectral atom. -/
def atomSign (b : Bool) : ℝ := if b then -1 else 1

@[simp] theorem atomSign_false : atomSign false = 1 := rfl
@[simp] theorem atomSign_true : atomSign true = -1 := rfl

@[simp] theorem atomSign_sq (b : Bool) : atomSign b ^ 2 = 1 := by
  cases b <;> norm_num [atomSign]

@[simp] theorem abs_atomSign (b : Bool) : |atomSign b| = 1 := by
  cases b <;> norm_num [atomSign]

/-- The atom indexed by an eigenvector label and a sign. -/
def spectralAtom (P : ι → κ → ℝ) (z : κ × Bool) : ι → ℝ :=
  fun i => atomSign z.2 * P i z.1

/-- The two signs over eigenvector `r` each receive weight
`eigen r / (2 * trace)`. -/
noncomputable def spectralAtomWeight
    (eigen : κ → ℝ) (trace : ℝ) (z : κ × Bool) : ℝ :=
  eigen z.1 / (2 * trace)

/-- The signed atom type has exactly twice the spectral rank. -/
theorem spectralAtom_card [Fintype κ] :
    Fintype.card (κ × Bool) = 2 * Fintype.card κ := by
  simp [Fintype.card_prod, Nat.mul_comm]

/-- Nonnegative eigenvalues and positive trace give nonnegative atom weights. -/
theorem spectralAtomWeight_nonneg
    (eigen : κ → ℝ) {trace : ℝ}
    (hEigen : ∀ r, 0 ≤ eigen r) (hTrace : 0 < trace)
    (z : κ × Bool) :
    0 ≤ spectralAtomWeight eigen trace z := by
  unfold spectralAtomWeight
  exact div_nonneg (hEigen z.1) (mul_nonneg (by norm_num) hTrace.le)

/-- If the positive eigenvalues sum to the trace, the signed atom weights sum
to one. -/
theorem spectralAtomWeight_sum [Fintype κ]
    (eigen : κ → ℝ) {trace : ℝ}
    (hTrace : 0 < trace)
    (hEigenSum : ∑ r, eigen r = trace) :
    ∑ z : κ × Bool, spectralAtomWeight eigen trace z = 1 := by
  rw [Fintype.sum_prod_type]
  calc
    ∑ r, ∑ b : Bool, spectralAtomWeight eigen trace (r, b)
        = ∑ r, eigen r / trace := by
          apply Finset.sum_congr rfl
          intro r _
          rw [Fintype.sum_bool]
          simp [spectralAtomWeight]
          ring
    _ = (∑ r, eigen r) / trace := by rw [← Finset.sum_div]
    _ = 1 := by rw [hEigenSum, div_self hTrace.ne']

/-- Opposite signs cancel exactly in the weighted first moment. -/
theorem spectralAtom_mean_zero [Fintype κ]
    (P : ι → κ → ℝ) (eigen : κ → ℝ) (trace : ℝ) (i : ι) :
    ∑ z : κ × Bool,
      spectralAtomWeight eigen trace z * spectralAtom P z i = 0 := by
  rw [Fintype.sum_prod_type]
  apply Finset.sum_eq_zero
  intro r _
  rw [Fintype.sum_bool]
  simp [spectralAtomWeight, spectralAtom, atomSign]

/-- The weighted second moment is the trace-normalized positive spectral
expansion. -/
theorem spectralAtom_covariance [Fintype κ]
    (P : ι → κ → ℝ) (eigen : κ → ℝ) (trace : ℝ) (i j : ι) :
    ∑ z : κ × Bool,
      spectralAtomWeight eigen trace z *
        spectralAtom P z i * spectralAtom P z j
      = ∑ r, eigen r / trace * P i r * P j r := by
  rw [Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro r _
  rw [Fintype.sum_bool]
  simp [spectralAtomWeight, spectralAtom, atomSign]
  ring

/-- Unit spectral columns give unit Euclidean norm for every signed atom. -/
theorem spectralAtom_normSq_eq_one [Fintype ι]
    (P : ι → κ → ℝ)
    (hColumn : ∀ r, normSq (fun i => P i r) = 1)
    (z : κ × Bool) :
    normSq (spectralAtom P z) = 1 := by
  unfold normSq spectralAtom
  calc
    ∑ i, (atomSign z.2 * P i z.1) ^ 2
        = atomSign z.2 ^ 2 * ∑ i, P i z.1 ^ 2 := by
          rw [Finset.mul_sum]
          apply Finset.sum_congr rfl
          intro i _
          ring
    _ = ∑ i, P i z.1 ^ 2 := by rw [atomSign_sq, one_mul]
    _ = 1 := by simpa [normSq] using hColumn z.1

/-- A unit spectral column has every coordinate in the unit interval. -/
theorem spectralAtom_coordinate_le_one [Fintype ι]
    (P : ι → κ → ℝ)
    (hColumn : ∀ r, normSq (fun i => P i r) = 1)
    (z : κ × Bool) (i : ι) :
    |spectralAtom P z i| ≤ 1 := by
  classical
  have hsq : P i z.1 ^ 2 ≤ normSq (fun q => P q z.1) := by
    unfold normSq
    exact Finset.single_le_sum
      (fun q _ => sq_nonneg (P q z.1)) (Finset.mem_univ i)
  rw [hColumn z.1] at hsq
  have hsq' : P i z.1 ^ 2 ≤ (1 : ℝ) ^ 2 := by simpa using hsq
  have habs : |P i z.1| ≤ 1 := by
    simpa using (sq_le_sq).1 hsq'
  simpa [spectralAtom, abs_mul] using habs

/-- If a vector annihilates every spectral column, it annihilates every signed
spectral atom. -/
theorem dot_spectralAtom_eq_zero [Fintype ι]
    (x : ι → ℝ) (P : ι → κ → ℝ) (z : κ × Bool)
    (hColumns : ∀ r, ∑ i, x i * P i r = 0) :
    dot x (spectralAtom P z) = 0 := by
  unfold dot spectralAtom
  calc
    ∑ i, x i * (atomSign z.2 * P i z.1)
        = atomSign z.2 * ∑ i, x i * P i z.1 := by
          rw [Finset.mul_sum]
          apply Finset.sum_congr rfl
          intro i _
          ring
    _ = 0 := by rw [hColumns z.1, mul_zero]

end KomlosQuarter


==> anc/lean/KomlosQuarter/StateChargesR14.lean <==
import Mathlib
import KomlosQuarter.RowNormalizationR14
import KomlosQuarter.R12Parameters

/-!
# State-derived energy and affine charges

The current unsigned core family is indexed by distinct original rows. A
fixed row-band birth family also has at most one entry per original row.
Restriction certificates provide coordinatewise domination by the original
matrix. Thus neither total alive energy nor per-column immigration is an
independent scalar premise.
-/

namespace KomlosQuarter.R14

open scoped BigOperators
open KomlosQuarter

variable {ι ρ : Type*} [Fintype ι] [Fintype ρ]

def massOn (V : Finset ι) (v : ι → ℝ) : ℝ := ∑ j ∈ V, v j ^ 2

omit [Fintype ι] in
/-- Any selected row-indexed restricted family inherits the column norm bound. -/
theorem selected_column_mass (A c : ρ → ι → ℝ) (S : Finset ρ)
    (hres : ∀ i ∈ S, Restriction (c i) (A i))
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1) (j : ι) :
    ∑ i ∈ S, c i j ^ 2 ≤ 1 := by
  calc
    ∑ i ∈ S, c i j ^ 2 ≤ ∑ i ∈ S, A i j ^ 2 :=
      Finset.sum_le_sum fun i hi => (hres i hi).square_le j
    _ ≤ ∑ i, A i j ^ 2 :=
      Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ S)
        (by intro i _ _; exact sq_nonneg (A i j))
    _ ≤ 1 := hcol j

omit [Fintype ι] in
/-- The total current alive energy is bounded by the number of alive columns.
Indexing by original row ensures no row is charged twice across bands. -/
theorem selected_alive_energy (A c : ρ → ι → ℝ)
    (S : Finset ρ) (V : Finset ι)
    (hres : ∀ i ∈ S, Restriction (c i) (A i))
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1) :
    ∑ i ∈ S, massOn V (c i) ≤ (V.card : ℝ) := by
  unfold massOn
  rw [Finset.sum_comm]
  calc
    ∑ j ∈ V, ∑ i ∈ S, c i j ^ 2 ≤ ∑ _j ∈ V, (1 : ℝ) :=
      Finset.sum_le_sum fun j _ => selected_column_mass A c S hres hcol j
    _ = (V.card : ℝ) := by simp

omit [Fintype ι] in
/-- Historical births in a fixed band contribute at most `2/s` immigration
at a column. The factor two is for the two signed core records. -/
theorem birth_immigration_bound (A c : ρ → ι → ℝ) (born : Finset ρ)
    (hres : ∀ i ∈ born, Restriction (c i) (A i))
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1)
    {s : ℝ} (hs : 0 < s) (j : ι) :
    ∑ i ∈ born, 2 * (c i j ^ 2 / s) ≤ 2 / s := by
  have hsum := selected_column_mass A c born hres hcol j
  calc
    ∑ i ∈ born, 2 * (c i j ^ 2 / s) =
        (2 / s) * ∑ i ∈ born, c i j ^ 2 := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro i _
      ring
    _ ≤ (2 / s) * 1 :=
      mul_le_mul_of_nonneg_left hsum (by positivity)
    _ = 2 / s := by ring

/-- A normalized output can enter the historical family with a restriction
certificate composed directly from its predecessor. -/
theorem normalized_restriction {s B : ℕ → ℝ} {stop k : ℕ}
    {v a : ι → ℝ} {out : NormalForm ι}
    (h : Normalizes s B stop k v out) (hv : Restriction v a) :
    Restriction out.residual a := h.residual_restriction.trans hv

/-- Restarting at the successor of a terminated band forces strict descent
in energy-band labels for every later birth. -/
theorem restart_birth_strict {s B : ℕ → ℝ} {stop old b : ℕ}
    {v : ι → ℝ} {out : NormalForm ι}
    (h : Normalizes s B stop (old + 1) v out) (hb : out.band = some b) :
    old < b := by
  have hr := h.active_range b hb
  omega

omit [Fintype ι] in
/-- The signed affine block charge is bounded from the actual row energies.
No independent `sum of core energies <= H` hypothesis is required. -/
theorem active_affine_charge (A c : ρ → ι → ℝ)
    (active : Finset ρ) (V : Finset ι) (s : ρ → ℝ)
    (hres : ∀ i ∈ active, Restriction (c i) (A i))
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1)
    (hs : ∀ i ∈ active, 0 < s i)
    (hband : ∀ i ∈ active, s i / 2 < massOn V (c i))
    (hV : 0 < (V.card : ℝ)) :
    ∑ i ∈ active, 2 / ((1973 / (100 * s i)) * (V.card : ℝ)) ≤
      (400 / 1973 : ℝ) := by
  have htotal := selected_alive_energy A c active V hres hcol
  have hscale : 0 ≤ (400 / (1973 * (V.card : ℝ)) : ℝ) := by positivity
  have hpoint : ∀ i ∈ active,
      2 / ((1973 / (100 * s i)) * (V.card : ℝ)) ≤
        (400 / (1973 * (V.card : ℝ))) * massOn V (c i) := by
    intro i hi
    have hsi := hs i hi
    have hei : s i / 2 ≤ massOn V (c i) := (hband i hi).le
    calc
      2 / ((1973 / (100 * s i)) * (V.card : ℝ)) =
          (400 / (1973 * (V.card : ℝ))) * (s i / 2) := by
            field_simp [ne_of_gt hsi, ne_of_gt hV]; ring
      _ ≤ (400 / (1973 * (V.card : ℝ))) * massOn V (c i) :=
        mul_le_mul_of_nonneg_left hei hscale
  calc
    ∑ i ∈ active, 2 / ((1973 / (100 * s i)) * (V.card : ℝ)) ≤
        ∑ i ∈ active, (400 / (1973 * (V.card : ℝ))) * massOn V (c i) :=
          Finset.sum_le_sum hpoint
    _ = (400 / (1973 * (V.card : ℝ))) *
        ∑ i ∈ active, massOn V (c i) := by rw [Finset.mul_sum]
    _ ≤ (400 / (1973 * (V.card : ℝ))) * (V.card : ℝ) :=
      mul_le_mul_of_nonneg_left htotal hscale
    _ = (400 / 1973 : ℝ) := by field_simp [ne_of_gt hV]

omit [Fintype ι] in
/-- Large original rows have cardinality at most `H/M`, directly from the
same column norm hypothesis. This includes the empty family. -/
theorem large_row_count (A : ρ → ι → ℝ) (large : Finset ρ) (V : Finset ι)
    (hcol : ∀ j, ∑ i, A i j ^ 2 ≤ 1)
    {M : ℝ} (hM : 0 < M)
    (hlarge : ∀ i ∈ large, M < massOn V (A i)) :
    (large.card : ℝ) ≤ (V.card : ℝ) / M := by
  have ht := selected_alive_energy A A large V
    (fun i _ => Restriction.refl (A i)) hcol
  have hl : M * (large.card : ℝ) ≤ ∑ i ∈ large, massOn V (A i) := by
    calc
      M * (large.card : ℝ) = ∑ _i ∈ large, M := by simp [mul_comm]
      _ ≤ ∑ i ∈ large, massOn V (A i) :=
        Finset.sum_le_sum fun i hi => (hlarge i hi).le
  apply (le_div_iff₀ hM).2
  nlinarith

/-- Cardinality of the generated hard constraints fits the manuscript's
fraction once the potential supplies its dangerous-count bound. -/
theorem hard_generator_budget {H L D : ℝ}
    (hH : 9 ≤ H) (hL : L ≤ H / (60 / 7 : ℝ))
    (hD : D ≤ (43 / 160 : ℝ) * H) :
    L + D + 1 < (241 / 480 : ℝ) * H := by
  linarith

end KomlosQuarter.R14


==> anc/lean/KomlosQuarter/TerminalTargetR12.lean <==
import Mathlib

/-!
# R12 integer terminal target

If `N` is the least integer not smaller than the analytic alive-count scale,
R12 continues through the equality case and stops at `max (N - 1) 8`.
-/

namespace KomlosQuarter

/-- Integer terminal target associated with an analytic ceiling `N`. -/
def r12Target (N : ℕ) : ℕ := max (N - 1) 8

/-- The R12 target always leaves at most eight coordinates when the analytic
ceiling is at most nine. -/
theorem r12Target_eq_eight_of_le_nine
    {N : ℕ} (hN : N ≤ 9) :
    r12Target N = 8 := by
  unfold r12Target
  omega

@[simp] theorem r12Target_nine : r12Target 9 = 8 := by
  exact r12Target_eq_eight_of_le_nine (by omega)

/-- If the current alive count lies above the R12 target, it is at least the
analytic ceiling. This is the integer step used to obtain
`log (n / H) ≤ r`, including equality. -/
theorem analytic_ceiling_le_of_target_lt
    {N H : ℕ} (h : r12Target N < H) :
    N ≤ H := by
  unfold r12Target at h
  omega

/-- Every state above the R12 target has at least nine alive coordinates. -/
theorem nine_le_of_target_lt
    {N H : ℕ} (h : r12Target N < H) :
    9 ≤ H := by
  unfold r12Target at h
  omega

end KomlosQuarter


==> anc/lean/KomlosQuarter/ThirdOrderTransferR12.lean <==
import Mathlib
import KomlosQuarter.BadMassCount

/-!
# Cubic remainder transfer for the finite-step existence proof

The analytic Taylor inequality is an explicit hypothesis. This module proves
only its algebraic exponential transfer, clock accumulation, and the
empty-family-safe dangerous count. It does not assert a Taylor theorem or
an end-to-end discrepancy theorem.
-/

namespace KomlosQuarter

open scoped BigOperators

/-- Discard a nonpositive quadratic coefficient from a second-order Taylor
upper bound with cubic remainder. -/
theorem third_order_taylor_drop_quadratic
    {Fh F2 M h : ℝ}
    (hF2 : F2 ≤ 0)
    (hTaylor : Fh ≤ 1 + (F2 / 2) * h ^ 2 + (M / 6) * h ^ 3) :
    Fh ≤ 1 + (M / 6) * h ^ 3 := by
  have hF2half : F2 / 2 ≤ 0 := by linarith
  have hquad : (F2 / 2) * h ^ 2 ≤ 0 :=
    mul_nonpos_of_nonpos_of_nonneg hF2half (sq_nonneg h)
  linarith

/-- Convert the supplied cubic Taylor bound into a multiplicative exponential
correction. The analytic Taylor premise remains visible. -/
theorem third_order_taylor_le_exp
    {Fh F2 M h : ℝ}
    (hF2 : F2 ≤ 0)
    (hTaylor : Fh ≤ 1 + (F2 / 2) * h ^ 2 + (M / 6) * h ^ 3) :
    Fh ≤ Real.exp ((M / 6) * h ^ 3) := by
  have hdrop := third_order_taylor_drop_quadratic hF2 hTaylor
  have htangent : 1 + (M / 6) * h ^ 3 ≤ Real.exp ((M / 6) * h ^ 3) := by
    simpa [add_comm] using Real.add_one_le_exp ((M / 6) * h ^ 3)
  exact hdrop.trans htangent

/-- A cubic one-step exponent accumulated under the exact quadratic clock is
at most `C*n*h`, which tends to zero for fixed `C` and `n`. -/
theorem accumulated_third_order_correction
    {steps : ℕ} {C n h : ℝ}
    (hC : 0 ≤ C) (hh : 0 ≤ h)
    (hsteps : (steps : ℝ) * h ^ 2 ≤ n) :
    (steps : ℝ) * C * h ^ 3 ≤ C * n * h := by
  have hfactor : 0 ≤ C * h := mul_nonneg hC hh
  calc
    (steps : ℝ) * C * h ^ 3 = (C * h) * ((steps : ℝ) * h ^ 2) := by ring
    _ ≤ (C * h) * n := mul_le_mul_of_nonneg_left hsteps hfactor
    _ = C * n * h := by ring

/-- A strict external mass budget gives a strict count, including when the
family itself is empty. The cardinality-to-mass inequality is weak. -/
theorem dangerous_count_of_strict_mass_bound
    {α : Type*} (D : Finset α) (mass : α → ℝ) {budget : ℝ}
    (hhalf : ∀ a ∈ D, (1 / 2 : ℝ) ≤ mass a)
    (hbudget : 2 * ∑ a ∈ D, mass a < budget) :
    (D.card : ℝ) < budget := by
  exact (card_le_twice_mass D mass hhalf).trans_lt hbudget

end KomlosQuarter

#print axioms KomlosQuarter.third_order_taylor_le_exp
#print axioms KomlosQuarter.accumulated_third_order_correction
#print axioms KomlosQuarter.dangerous_count_of_strict_mass_bound


==> anc/lean/KomlosQuarter/TransferR18.lean <==
import KomlosQuarter.GeometricBudgetR17
import KomlosQuarter.CovarianceAugmentationR18
import KomlosQuarter.FrozenCorrectionR18

/-! The R18 checked root preserves all R17 state and potential declarations.
The matrix saturation instantiation still depends on the quoted SDP theorem. -/

#print axioms KomlosQuarter.R18.finite_positive_slack
#print axioms KomlosQuarter.R18.capped_cone_improvement
#print axioms KomlosQuarter.R18.local_saturation_of_maximal
#print axioms KomlosQuarter.R18.saturated_card_le_trace
#print axioms KomlosQuarter.R18.saturated_normalized_diagonal
#print axioms KomlosQuarter.R18.adapter_trace_coefficient
#print axioms KomlosQuarter.R18.unrounded_hard_fraction
#print axioms KomlosQuarter.R18.unrounded_trace_bound
#print axioms KomlosQuarter.R18.mesh_robust_trace_bound
#print axioms KomlosQuarter.R18.mesh_robust_exceeds_reservation
#print axioms KomlosQuarter.R18.mesh_headroom_identity
#print axioms KomlosQuarter.R18.row_refinement_with_frozen_motion
#print axioms KomlosQuarter.R18.frozen_motion_correction_zero


==> anc/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "0df444a360eaa60ab8c11dca51a86af692955474",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.1",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b7eb3304aeae834b12dda98993a37f6a41f6f0bb",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5f4d51b81cbd3f6b32b156bfad9056621a040404",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "16f02aa7642864af59f1ff0e384a015994db9118",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4be2e3d5087eeb272cf5a8853b8f9dd025ef5957",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "3448c0bcc5ce01b2d1546e483ec3620e32df3d0e",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "92c15be17b7caf78c2ad767ec40f89052d908d81",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4488d40d070b9700d4d5a6aa342f0d40c31b2a2d",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "6130a47896ce867c6a4a55373441e59e565bad0f",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "KomlosQuarter",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.lean <==
import Lake
open Lake DSL

package KomlosQuarter where
  leanOptions := #[
    ⟨`autoImplicit, false⟩
  ]

@[default_target]
lean_lib KomlosQuarter where
  globs := #[.andSubmodules `KomlosQuarter]

require mathlib from git
  "https://github.com/leanprover-community/mathlib4.git" @ "v4.33.1"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.33.1


==> anc/rational-sum-certificate.json <==
{
  "arithmetic": "Python integers and fractions.Fraction only",
  "logarithm_terms_after_dyadic_reduction": 16,
  "logarithm_intervals": {
    "L0": {
      "argument": "125440/2193",
      "lower": "2023278543583/500000000000",
      "upper": "4046557087167/1000000000000"
    },
    "L1": {
      "argument": "2132480/15867",
      "lower": "2450399709953/500000000000",
      "upper": "4900799419907/1000000000000"
    },
    "gap": {
      "argument": "34/15",
      "lower": "818310323513/1000000000000",
      "upper": "409155161757/500000000000"
    }
  },
  "prefix_terms": 128,
  "grid": 1000000,
  "root_upper_integers": [
    [
      49767931,
      30665010
    ],
    [
      47948321,
      23862654
    ],
    [
      44940310,
      18227810
    ],
    [
      41687607,
      13780294
    ],
    [
      38366183,
      10336017
    ],
    [
      35090213,
      7704487
    ],
    [
      31932737,
      5714088
    ],
    [
      28938804,
      4220311
    ],
    [
      26134186,
      3106175
    ],
    [
      23531329,
      2279379
    ],
    [
      21133501,
      1668379
    ],
    [
      18937723,
      1218440
    ],
    [
      16936864,
      888101
    ],
    [
      15121141,
      646200
    ],
    [
      13479199,
      469461
    ],
    [
      11998875,
      340588
    ],
    [
      10667750,
      246783
    ],
    [
      9473526,
      178611
    ],
    [
      8404287,
      129137
    ],
    [
      7448672,
      93279
    ],
    [
      6595978,
      67319
    ],
    [
      5836218,
      48545
    ],
    [
      5160147,
      34981
    ],
    [
      4559259,
      25189
    ],
    [
      4025772,
      18127
    ],
    [
      3552593,
      13037
    ],
    [
      3133287,
      9371
    ],
    [
      2762032,
      6733
    ],
    [
      2433576,
      4835
    ],
    [
      2143194,
      3470
    ],
    [
      1886644,
      2490
    ],
    [
      1660126,
      1786
    ],
    [
      1460240,
      1280
    ],
    [
      1283952,
      918
    ],
    [
      1128556,
      657
    ],
    [
      991640,
      471
    ],
    [
      871063,
      337
    ],
    [
      764919,
      242
    ],
    [
      671519,
      173
    ],
    [
      589364,
      124
    ],
    [
      517127,
      89
    ],
    [
      453631,
      64
    ],
    [
      397838,
      46
    ],
    [
      348827,
      33
    ],
    [
      305788,
      24
    ],
    [
      268004,
      17
    ],
    [
      234841,
      12
    ],
    [
      205742,
      9
    ],
    [
      180216,
      6
    ],
    [
      157828,
      5
    ],
    [
      138198,
      4
    ],
    [
      120989,
      3
    ],
    [
      105907,
      2
    ],
    [
      92690,
      2
    ],
    [
      81111,
      1
    ],
    [
      70968,
      1
    ],
    [
      62085,
      1
    ],
    [
      54306,
      1
    ],
    [
      47496,
      1
    ],
    [
      41534,
      1
    ],
    [
      36317,
      1
    ],
    [
      31751,
      1
    ],
    [
      27756,
      1
    ],
    [
      24261,
      1
    ],
    [
      21204,
      1
    ],
    [
      18530,
      1
    ],
    [
      16191,
      1
    ],
    [
      14147,
      1
    ],
    [
      12359,
      1
    ],
    [
      10796,
      1
    ],
    [
      9430,
      1
    ],
    [
      8236,
      1
    ],
    [
      7193,
      1
    ],
    [
      6281,
      1
    ],
    [
      5485,
      1
    ],
    [
      4789,
      1
    ],
    [
      4181,
      1
    ],
    [
      3650,
      1
    ],
    [
      3186,
      1
    ],
    [
      2781,
      1
    ],
    [
      2427,
      1
    ],
    [
      2118,
      1
    ],
    [
      1849,
      1
    ],
    [
      1613,
      1
    ],
    [
      1408,
      1
    ],
    [
      1228,
      1
    ],
    [
      1072,
      1
    ],
    [
      935,
      1
    ],
    [
      816,
      1
    ],
    [
      711,
      1
    ],
    [
      621,
      1
    ],
    [
      541,
      1
    ],
    [
      472,
      1
    ],
    [
      412,
      1
    ],
    [
      359,
      1
    ],
    [
      313,
      1
    ],
    [
      273,
      1
    ],
    [
      238,
      1
    ],
    [
      208,
      1
    ],
    [
      181,
      1
    ],
    [
      158,
      1
    ],
    [
      138,
      1
    ],
    [
      120,
      1
    ],
    [
      105,
      1
    ],
    [
      91,
      1
    ],
    [
      80,
      1
    ],
    [
      70,
      1
    ],
    [
      61,
      1
    ],
    [
      53,
      1
    ],
    [
      46,
      1
    ],
    [
      40,
      1
    ],
    [
      35,
      1
    ],
    [
      31,
      1
    ],
    [
      27,
      1
    ],
    [
      23,
      1
    ],
    [
      21,
      1
    ],
    [
      18,
      1
    ],
    [
      16,
      1
    ],
    [
      14,
      1
    ],
    [
      12,
      1
    ],
    [
      11,
      1
    ],
    [
      9,
      1
    ],
    [
      8,
      1
    ],
    [
      7,
      1
    ],
    [
      6,
      1
    ],
    [
      6,
      1
    ],
    [
      5,
      1
    ],
    [
      4,
      1
    ],
    [
      4,
      1
    ]
  ],
  "first_prefix_integer": 557621898,
  "second_prefix_integer": 126015679,
  "tail_ratio_upper_bounds": [
    "7/8",
    "3/4"
  ],
  "infinite_sum_upper_bound": "683637613/1000000",
  "simpler_sum_upper_bound": "17091/25",
  "raw_row_coefficient_upper_bound": "4789463291/2000000",
  "reserve_below_2395": "536709/2000000",
  "usable_uniform_reserves": {
    "2395": "13/50",
    "2852": "9/16"
  },
  "scope": "The unchanged threshold sum; no covariance or trajectory is supplied."
}

